One Extra Dimension Suffices for the Complete-Graph Squared-Stress

Let all pairwise distances of an arbitrary configuration of points in $\mathbb{R}^{\ell}$ be known exactly. We prove that every second-order stationary point of the complete-graph squared-stress objective over configurations in $\mathbb{R}^{k}$ has zero residual whenever $k > \ell$. The result holds for every number of points, without a genericity assumption, and allows repeated points and degenerate ground-truth configurations. It resolves the one-extra-dimension conjecture for complete, uniformly weighted data. The proof combines positivity of the residual stress, polar normalization of the candidate configuration, a row-wise rank-nullity argument, and propagation of zero curvature through the full Hessian. The theorem, including the passage from derivatives of the original quartic objective to its matrix formulation, has been formalized in Lean 4. The accompanying verification records include a kernel check with zero trust level and a transitive axiom audit.

==> anc/README.txt <==
Ancillary material

One Extra Dimension Suffices for the Complete-Graph Squared-Stress
Lilin Yan and Hongwei Zhao

Contents

lean4/       Lean 4 proof, fixed dependency manifests, verification driver,
             source checksums, and recorded build and kernel-audit evidence.
numerical/   Exact rational-arithmetic checks and reference outputs.

The Lean source formalizes the universal theorem. The Python calculations
check finite control configurations and algebraic identities.

Lean verification

Use Lean 4.19.0 and the dependency revisions specified by lean4/lake-manifest.json.
Follow lean4/README.md to obtain the dependencies. From lean4/, run:

  python3 scripts/verify_release.py --output verification/local_check

The output directory must not already exist. The included successful build
and zero-trust kernel-audit records are dated 21 September 2026; their source
hashes identify the 17 source and configuration files supplied here.

Exact arithmetic checks

Use Python 3.10 or later; no third-party packages are required. From numerical/:

  python3 sstress_proof_identity_checks.py --expected expected_result.json --output local_result.json

The two subdirectories contain further mathematical and reproduction details.


==> anc/lean4/PACKAGE_MANIFEST.json <==
{
  "package": "complete-data-sstress-lean4",
  "lean_toolchain": "leanprover/lean4:v4.19.0",
  "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "public_theorem": "SStress.mainStatement_proved",
  "public_type": "SStress.MainStatement",
  "audited_source_files": 17,
  "audited_source_hashes_match": true,
  "recorded_release_verification": "verification/release_check_01/summary.json",
  "recorded_release_status": "PASSED",
  "recorded_audited_theorem_count": 168,
  "packaging_checks": {
    "relocated_script_root_matches_package": true,
    "project_import_targets_present": true,
    "machine_specific_paths_in_proof_source": [],
    "generated_dependencies_or_binary_caches_included": false
  },
  "inventory_excludes": [
    "PACKAGE_MANIFEST.json",
    "SHA256SUMS"
  ],
  "files": {
    "README.md": {
      "bytes": 4837,
      "sha256": "5a699dc36b3bef855aceca31694bd63b32c247230e412b2dd50e82d865fb7ed9"
    },
    "SStress/Algebra.lean": {
      "bytes": 11619,
      "sha256": "f7a52206252dbfbfa09a14383979c1c95f0c1781843565e15f5e02180a0a0243"
    },
    "SStress/Audit.lean": {
      "bytes": 2292,
      "sha256": "6d9166e225ce79b79e58859ff5c2a396b367b25cec96637ef7c5e30692fab9bc"
    },
    "SStress/Definitions.lean": {
      "bytes": 2859,
      "sha256": "249bdb3aaadedfb1636abc9252eb9a1052d173e73cb08274212971bb1f42c17d"
    },
    "SStress/Derivatives.lean": {
      "bytes": 16190,
      "sha256": "d3268144924554119d491aaa320c415780cf1676828ed69e181cf4771680bba9"
    },
    "SStress/KernelPropagation.lean": {
      "bytes": 10670,
      "sha256": "9e7631548ddb419b970b7aa1e5880d193e6cd1d062b20548c315916a4d12c501"
    },
    "SStress/Main.lean": {
      "bytes": 4282,
      "sha256": "07a8f02ce2d2813d01583dd20f5e734ac8a56b32c84aadf80ded558e576c00a1"
    },
    "SStress/ObjectiveSemantics.lean": {
      "bytes": 4110,
      "sha256": "e287a7ffd2120cd73ff1e496d44d021e03bf5f2688723b6332536fa509448708"
    },
    "SStress/PolarNormalization.lean": {
      "bytes": 3745,
      "sha256": "27947c02569c9e022c73aa64059c971dcacb630d61edca46d37dd7032faa71fb"
    },
    "SStress/RowDirections.lean": {
      "bytes": 6344,
      "sha256": "111adf918a00896be225dba007d283a00083f365ce5b72c290b9c4f9e6ccf568"
    },
    "SStress/RowDirectionsBasic.lean": {
      "bytes": 6697,
      "sha256": "fd76fac320a6303fc1a835bfe2155babf165048342b222e08534519c48b7cb4b"
    },
    "SStress/StressPositive.lean": {
      "bytes": 13740,
      "sha256": "5d50098f75e638ae8e2939988d769c3d2d8f9a94f17647d2ab5e27e5044820cf"
    },
    "SStress.lean": {
      "bytes": 20,
      "sha256": "f90584519bff0fd83e809aed9272a82ad9b91474afcf0fa6c29d59555ad2c7d2"
    },
    "environment_provenance.json": {
      "bytes": 882,
      "sha256": "9349c241ebac83d0dac3aad7bb213fcb2b8ef3367ba202eedc9607db645e4000"
    },
    "lake-manifest.json": {
      "bytes": 3139,
      "sha256": "841c235820cbff80dc7edb98b63071535ab76901786efb13befcf1d94f8cbeb5"
    },
    "lakefile.toml": {
      "bytes": 242,
      "sha256": "660197ba7dde3ada38a683aed2d00ea68fc4f26b5994c2494c4b827e36266c4b"
    },
    "lean-toolchain": {
      "bytes": 25,
      "sha256": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea"
    },
    "scripts/README.md": {
      "bytes": 1878,
      "sha256": "d9904e01b9e25167b4812c57ee10781d658663da02e9a0b68c8ab614e190be81"
    },
    "scripts/verify_release.py": {
      "bytes": 9399,
      "sha256": "4b5613c964ea1466282531110fc415dc6c62ea05a8ee8ba34c97ee9e7d145914"
    },
    "verification/release_check_01/build.log": {
      "bytes": 24180,
      "sha256": "249d6e433e0e06e0a48fe3e60e60d4f1fb6a158841f2ca18da5a38827f68fb7d"
    },
    "verification/release_check_01/clean_Cli.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_LeanSearchClient.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_Qq.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_aesop.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_batteries.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_importGraph.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_mathlib.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_plausible.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/clean_proofwidgets.log": {
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    "verification/release_check_01/kernel_trust_zero.log": {
      "bytes": 16558,
      "sha256": "5d5a03cd700274406ed5f4e8c41710de3331c8cdb1efbe91a736ec44600deafa"
    },
    "verification/release_check_01/revision_Cli.log": {
      "bytes": 41,
      "sha256": "83775c0c37df4892edd11712ba9c0fc5657534af1f399ea6da534ec4b489df2e"
    },
    "verification/release_check_01/revision_LeanSearchClient.log": {
      "bytes": 41,
      "sha256": "fe5e2b291ee7c0ee2862e8c87ec70fc29e8599b3ff16a9b39cfe76f27fd30207"
    },
    "verification/release_check_01/revision_Qq.log": {
      "bytes": 41,
      "sha256": "3a113a4fee8a9c52c075c546887de0b28e78a8b8f8c69d4b8d6986bdc0e20545"
    },
    "verification/release_check_01/revision_aesop.log": {
      "bytes": 41,
      "sha256": "43887a17947e75ebec56372cb5b25c10ae389c69ac88c2627ffecfc0adfd8e08"
    },
    "verification/release_check_01/revision_batteries.log": {
      "bytes": 41,
      "sha256": "d1dd9e03465309b43b034589c936326b14f616e7fb2f3f52c17f8b9094426f47"
    },
    "verification/release_check_01/revision_importGraph.log": {
      "bytes": 41,
      "sha256": "830441e9e75ac681a70b9f4ec6fbae725f97714ac30e20544b916b6ac5096a9c"
    },
    "verification/release_check_01/revision_mathlib.log": {
      "bytes": 41,
      "sha256": "7c5e5dfacfc0943447dba5f5bd28c520d15249702af49b30e242982ee4fa03fb"
    },
    "verification/release_check_01/revision_plausible.log": {
      "bytes": 41,
      "sha256": "8c225aad5e3d382454f4b320bf788030dd981c0ed087f232f4eeda4b80b2211f"
    },
    "verification/release_check_01/revision_proofwidgets.log": {
      "bytes": 41,
      "sha256": "a693832492e2787ecb1b1e1f9235c0945c3c17cd270cbf4dbabddce2c2334c71"
    },
    "verification/release_check_01/source_sha256.json": {
      "bytes": 1639,
      "sha256": "1c3d152f3349638973b682e6031fe812d303e90fa7cb995baa8886c2098747b5"
    },
    "verification/release_check_01/summary.json": {
      "bytes": 9660,
      "sha256": "71264911cd890a65fdc7283597abce52b1e823ff1c30fda7132d35c9e41de53b"
    },
    "verification/release_check_01/versions.log": {
      "bytes": 78,
      "sha256": "5362a246ce2545424db10a77de8fd4694f4cf8b0170dfd43fa727acf7f7f259b"
    }
  }
}


==> anc/lean4/README.md <==
# Complete-data squared-stress: Lean 4 formalization

This package formalizes the following theorem. For arbitrary natural numbers
`n`, `k`, and `l`, a true configuration `P : Matrix (Fin n) (Fin l) ℝ`, and a
candidate configuration `Z : Matrix (Fin n) (Fin k) ℝ`, define

\[
F_P(Z)=\frac12\sum_{i<j}
  \bigl(\|z_i-z_j\|^2-\|p_i-p_j\|^2\bigr)^2.
\]

If `l < k`, and every affine line through `Z` has first derivative zero and
second derivative nonnegative at `Z`, then `F_P(Z) = 0`. This covers repeated
points and degenerate true configurations. The measurements are complete,
equally weighted, and exact. The coordinates are unrestricted.

The closed theorem is `SStress.mainStatement_proved : SStress.MainStatement`
in `SStress/Main.lean`.

## Requirements and installation

Use Git, Python 3.10 or later, and [elan](https://github.com/leanprover/elan),
the official Lean toolchain manager. Run the commands below from the directory
containing this README and `lakefile.toml`:

```sh
elan toolchain install leanprover/lean4:v4.19.0
lake --version
lake update
lake exe cache get
python3 scripts/verify_release.py --output verification/local_check
```

The included `lean-toolchain` selects Lean **4.19.0**. The mathlib revision is
fixed to **`c44e0c8ee63ca166450922a373c7409c5d26b00b`**. All transitive package
revisions are recorded in `lake-manifest.json` and checked by the verification
script. Initial dependency and cache retrieval require network access.

The `--output` directory must not already exist. For another run, use a new
directory name or omit `--output` to create a timestamped directory. A specific
Lake executable can be selected with `--lake /absolute/path/to/lake`; otherwise,
the executable is found on `PATH`. No project-specific environment variable
is required.

For a direct build and kernel audit, use:

```sh
lake build SStress.Audit
lake env lean --trust=0 SStress/Audit.lean
```

## Mathematical definitions and checks

`SStress/Definitions.lean` defines the objective as one quarter of the sum over
all ordered pairs. `SStress/ObjectiveSemantics.lean` proves that this is exactly
the one-half sum over unordered edges displayed above. It also proves that
the coordinate dot product is the squared Euclidean distance, both line
derivatives exist everywhere, zero objective is equivalent to agreement of
all measured squared distances, and zero objective gives a global minimum.

`SStress/Audit.lean` checks the main theorem against an explicit statement with
the required quantifiers and derivative hypotheses. It prints the relevant
definitions and recursively collects the axioms of every named theorem in
the `SStress` namespace. The permitted foundational axioms are exactly
`propext`, `Classical.choice`, and `Quot.sound`. Project-specific axioms,
unproved assertions, and native-evaluation axioms are rejected. The Python
driver also checks source files for proof placeholders, verifies dependency
revisions and source cleanliness, records SHA-256 hashes, builds the audit,
and runs the kernel audit with `--trust=0`.

## Included verification evidence

`verification/release_check_01/summary.json` records a successful verification
on **21 September 2026**, ending at **12:01:28 UTC**. Every recorded command
returned exit status zero. The final kernel log records an axiom audit of
**168 theorem declarations, including helper declarations**, together with the explicit main-statement check.

The accompanying `source_sha256.json` identifies the exact 17 source and
configuration files in that run. Those files are reproduced byte for byte in
this package. The historical command logs preserve the working-directory
paths of the original run. The source code and verification driver resolve
their files relative to this package directory.

`PACKAGE_MANIFEST.json` inventories the supplied files, and `SHA256SUMS`
provides checksums for the distribution. On systems with GNU coreutils, run
`sha256sum -c SHA256SUMS` from the package directory to check these checksums.

A successful local reproduction creates a new summary with `overall_status`
equal to `PASSED`. Kernel verification establishes the formal statement
relative to the stated foundational axioms and the correctness of the Lean
implementation and computing platform; the printed definitions make the
connection to the mathematical problem available for independent review.

## Contents

- `SStress/`: eleven Lean source modules, including the mathematical proof,
  objective semantics, and audit.
- `SStress.lean`: library entry point.
- `lean-toolchain`, `lakefile.toml`, `lake-manifest.json`: fixed build inputs.
- `scripts/`: verification driver and its documentation.
- `verification/release_check_01/`: successful build and kernel-audit evidence.
- `environment_provenance.json`: toolchain version and download provenance.


==> anc/lean4/SHA256SUMS <==
2d8402d22680fcefbf3826f1d5816a6f9f94275a78b9340fc3b61e255b13000c  PACKAGE_MANIFEST.json
5a699dc36b3bef855aceca31694bd63b32c247230e412b2dd50e82d865fb7ed9  README.md
f7a52206252dbfbfa09a14383979c1c95f0c1781843565e15f5e02180a0a0243  SStress/Algebra.lean
6d9166e225ce79b79e58859ff5c2a396b367b25cec96637ef7c5e30692fab9bc  SStress/Audit.lean
249bdb3aaadedfb1636abc9252eb9a1052d173e73cb08274212971bb1f42c17d  SStress/Definitions.lean
d3268144924554119d491aaa320c415780cf1676828ed69e181cf4771680bba9  SStress/Derivatives.lean
9e7631548ddb419b970b7aa1e5880d193e6cd1d062b20548c315916a4d12c501  SStress/KernelPropagation.lean
07a8f02ce2d2813d01583dd20f5e734ac8a56b32c84aadf80ded558e576c00a1  SStress/Main.lean
e287a7ffd2120cd73ff1e496d44d021e03bf5f2688723b6332536fa509448708  SStress/ObjectiveSemantics.lean
27947c02569c9e022c73aa64059c971dcacb630d61edca46d37dd7032faa71fb  SStress/PolarNormalization.lean
111adf918a00896be225dba007d283a00083f365ce5b72c290b9c4f9e6ccf568  SStress/RowDirections.lean
fd76fac320a6303fc1a835bfe2155babf165048342b222e08534519c48b7cb4b  SStress/RowDirectionsBasic.lean
5d50098f75e638ae8e2939988d769c3d2d8f9a94f17647d2ab5e27e5044820cf  SStress/StressPositive.lean
f90584519bff0fd83e809aed9272a82ad9b91474afcf0fa6c29d59555ad2c7d2  SStress.lean
9349c241ebac83d0dac3aad7bb213fcb2b8ef3367ba202eedc9607db645e4000  environment_provenance.json
841c235820cbff80dc7edb98b63071535ab76901786efb13befcf1d94f8cbeb5  lake-manifest.json
660197ba7dde3ada38a683aed2d00ea68fc4f26b5994c2494c4b827e36266c4b  lakefile.toml
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  lean-toolchain
d9904e01b9e25167b4812c57ee10781d658663da02e9a0b68c8ab614e190be81  scripts/README.md
4b5613c964ea1466282531110fc415dc6c62ea05a8ee8ba34c97ee9e7d145914  scripts/verify_release.py
249d6e433e0e06e0a48fe3e60e60d4f1fb6a158841f2ca18da5a38827f68fb7d  verification/release_check_01/build.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_Cli.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_LeanSearchClient.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_Qq.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_aesop.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_batteries.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_importGraph.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_mathlib.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_plausible.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/release_check_01/clean_proofwidgets.log
5d5a03cd700274406ed5f4e8c41710de3331c8cdb1efbe91a736ec44600deafa  verification/release_check_01/kernel_trust_zero.log
83775c0c37df4892edd11712ba9c0fc5657534af1f399ea6da534ec4b489df2e  verification/release_check_01/revision_Cli.log
fe5e2b291ee7c0ee2862e8c87ec70fc29e8599b3ff16a9b39cfe76f27fd30207  verification/release_check_01/revision_LeanSearchClient.log
3a113a4fee8a9c52c075c546887de0b28e78a8b8f8c69d4b8d6986bdc0e20545  verification/release_check_01/revision_Qq.log
43887a17947e75ebec56372cb5b25c10ae389c69ac88c2627ffecfc0adfd8e08  verification/release_check_01/revision_aesop.log
d1dd9e03465309b43b034589c936326b14f616e7fb2f3f52c17f8b9094426f47  verification/release_check_01/revision_batteries.log
830441e9e75ac681a70b9f4ec6fbae725f97714ac30e20544b916b6ac5096a9c  verification/release_check_01/revision_importGraph.log
7c5e5dfacfc0943447dba5f5bd28c520d15249702af49b30e242982ee4fa03fb  verification/release_check_01/revision_mathlib.log
8c225aad5e3d382454f4b320bf788030dd981c0ed087f232f4eeda4b80b2211f  verification/release_check_01/revision_plausible.log
a693832492e2787ecb1b1e1f9235c0945c3c17cd270cbf4dbabddce2c2334c71  verification/release_check_01/revision_proofwidgets.log
1c3d152f3349638973b682e6031fe812d303e90fa7cb995baa8886c2098747b5  verification/release_check_01/source_sha256.json
71264911cd890a65fdc7283597abce52b1e823ff1c30fda7132d35c9e41de53b  verification/release_check_01/summary.json
5362a246ce2545424db10a77de8fd4694f4cf8b0170dfd43fa727acf7f7f259b  verification/release_check_01/versions.log


==> anc/lean4/SStress.lean <==
import SStress.Main


==> anc/lean4/SStress/Algebra.lean <==
import SStress.Definitions

open scoped BigOperators Matrix ComplexOrder
open Matrix

namespace SStress

theorem sqDist_self {n k : ℕ} (Z : Config n k) (i : Fin n) :
    sqDist Z i i = 0 := by
  simp [sqDist]

theorem sqDist_symm {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    sqDist Z i j = sqDist Z j i := by
  unfold sqDist dotProduct
  apply Finset.sum_congr rfl
  intro a ha
  simp only [Pi.sub_apply]
  ring

theorem residual_self {n k l : ℕ} (P : Config n l) (Z : Config n k) (i : Fin n) :
    residual P Z i i = 0 := by
  simp [residual, sqDist_self]

theorem residual_symm {n k l : ℕ} (P : Config n l) (Z : Config n k) (i j : Fin n) :
    residual P Z i j = residual P Z j i := by
  simp only [residual, sqDist_symm _ i j]

theorem gram_apply {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    gram Z i j = ∑ a, Z i a * Z j a := rfl

theorem gram_symm {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    gram Z i j = gram Z j i := by
  simp only [gram_apply]
  apply Finset.sum_congr rfl
  intro a ha
  ring

theorem gram_posSemidef {n k : ℕ} (Z : Config n k) :
    (gram Z).PosSemidef := by
  simpa [gram] using Matrix.posSemidef_self_mul_conjTranspose Z

theorem gram_quadratic {n k : ℕ} (Z : Config n k) (v : Fin n → ℝ) :
    dotProduct v (gram Z *ᵥ v) =
      dotProduct (Z.transpose *ᵥ v) (Z.transpose *ᵥ v) := by
  rw [gram, ← Matrix.mulVec_mulVec, Matrix.dotProduct_mulVec, ← Matrix.mulVec_transpose]

theorem gram_quadratic_zero {n k : ℕ} (Z : Config n k) (v : Fin n → ℝ)
    (hv : Z.transpose *ᵥ v = 0) : dotProduct v (gram Z *ᵥ v) = 0 := by
  rw [gram_quadratic, hv]
  simp

theorem sqDist_gram {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    sqDist Z i j = gram Z i i + gram Z j j - 2 * gram Z i j := by
  simp only [sqDist, dotProduct, Pi.sub_apply, gram_apply]
  calc
    (∑ a, (Z i a - Z j a) * (Z i a - Z j a)) =
        ∑ a, (Z i a * Z i a + Z j a * Z j a - 2 * (Z i a * Z j a)) := by
          apply Finset.sum_congr rfl
          intro a ha
          ring
    _ = _ := by
      simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.mul_sum]

theorem stress_offdiag {n k l : ℕ} (P : Config n l) (Z : Config n k)
    {i j : Fin n} (h : i ≠ j) :
    stress P Z i j = (1 / 2 : ℝ) * residual P Z i j := by
  simp [stress, h]

theorem stress_diag {n k l : ℕ} (P : Config n l) (Z : Config n k) (i : Fin n) :
    stress P Z i i = -(1 / 2 : ℝ) * ∑ j, residual P Z i j := by
  simp [stress, residual_self]

theorem stress_symm {n k l : ℕ} (P : Config n l) (Z : Config n k) (i j : Fin n) :
    stress P Z i j = stress P Z j i := by
  by_cases h : i = j
  · subst j
    rfl
  · rw [stress_offdiag P Z h, stress_offdiag P Z (Ne.symm h), residual_symm]

theorem stress_hermitian {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    (stress P Z).IsHermitian := by
  apply Matrix.IsHermitian.ext
  intro i j
  simpa using stress_symm P Z j i

theorem stress_rowsum {n k l : ℕ} (P : Config n l) (Z : Config n k) (i : Fin n) :
    ∑ j, stress P Z i j = 0 := by
  simp [stress, Finset.sum_sub_distrib, ← Finset.mul_sum]

theorem stress_colsum {n k l : ℕ} (P : Config n l) (Z : Config n k) (j : Fin n) :
    ∑ i, stress P Z i j = 0 := by
  simp_rw [stress_symm P Z _ j]
  exact stress_rowsum P Z j

theorem centerMatrix_mul_apply {n k : ℕ} (M : Config n k) (i : Fin n) (a : Fin k) :
    (centerMatrix n * M) i a = M i a - (n : ℝ)⁻¹ * ∑ j, M j a := by
  simp [Matrix.mul_apply, centerMatrix, sub_mul, Finset.sum_sub_distrib,
    ite_mul, ← Finset.mul_sum]

theorem mul_centerMatrix_apply {n k : ℕ} (M : Matrix (Fin k) (Fin n) ℝ)
    (a : Fin k) (i : Fin n) :
    (M * centerMatrix n) a i = M a i - (n : ℝ)⁻¹ * ∑ j, M a j := by
  simp [Matrix.mul_apply, centerMatrix, mul_sub, Finset.sum_sub_distrib,
    mul_ite, ← Finset.sum_mul]
  ring

theorem centerMatrix_mul_of_centered {n k : ℕ} (M : Config n k) (h : Centered M) :
    centerMatrix n * M = M := by
  ext i a
  rw [centerMatrix_mul_apply, h a]
  simp

theorem mul_centerMatrix_of_rowsum_zero {n k : ℕ} (M : Matrix (Fin k) (Fin n) ℝ)
    (h : ∀ a, ∑ j, M a j = 0) : M * centerMatrix n = M := by
  ext a i
  rw [mul_centerMatrix_apply, h a]
  simp

theorem gram_rowsum {n k : ℕ} (Z : Config n k) (h : Centered Z) (i : Fin n) :
    ∑ j, gram Z i j = 0 := by
  change ∀ a, ∑ i, Z i a = 0 at h
  simp only [gram_apply]
  rw [Finset.sum_comm]
  simp only [← Finset.mul_sum, h, mul_zero, Finset.sum_const_zero]

theorem gram_centered {n k : ℕ} (Z : Config n k) (h : Centered Z) :
    Centered (gram Z) := by
  intro j
  simp_rw [gram_symm Z _ j]
  exact gram_rowsum Z h j

theorem centerMatrix_rowsum {n : ℕ} (hn : 0 < n) (i : Fin n) :
    ∑ j, centerMatrix n i j = 0 := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
  simp [centerMatrix, Finset.sum_sub_distrib, hnR]

theorem centerMatrix_symm (n : ℕ) (i j : Fin n) :
    centerMatrix n i j = centerMatrix n j i := by
  simp [centerMatrix, eq_comm]

theorem centerMatrix_centered {n : ℕ} (hn : 0 < n) :
    Centered (centerMatrix n) := by
  intro j
  simp_rw [centerMatrix_symm n _ j]
  exact centerMatrix_rowsum hn j

theorem centered_center {n k : ℕ} (hn : 0 < n) (Z : Config n k) :
    Centered (center Z) := by
  have hc : ∀ a, ∑ i, centerMatrix n i a = 0 := centerMatrix_centered hn
  intro a
  simp only [center, Matrix.mul_apply]
  rw [Finset.sum_comm]
  simp only [← Finset.sum_mul, hc, zero_mul,
    Finset.sum_const_zero]

theorem centerMatrix_idempotent {n : ℕ} (hn : 0 < n) :
    centerMatrix n * centerMatrix n = centerMatrix n :=
  centerMatrix_mul_of_centered _ (centerMatrix_centered hn)

theorem center_sqDist {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    sqDist (center Z) i j = sqDist Z i j := by
  unfold sqDist dotProduct
  apply Finset.sum_congr rfl
  intro a ha
  simp only [Pi.sub_apply, center, centerMatrix_mul_apply]
  ring

theorem center_objective {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    objective (center P) (center Z) = objective P Z := by
  simp only [objective, residual, center_sqDist]

theorem residual_gram {n k l : ℕ} (P : Config n l) (Z : Config n k) (i j : Fin n) :
    residual P Z i j =
      (gram Z i i - gram P i i) + (gram Z j j - gram P j j) -
        2 * (gram Z i j - gram P i j) := by
  simp only [residual, sqDist_gram]
  ring

theorem double_center_apply {n : ℕ} (M : Matrix (Fin n) (Fin n) ℝ) (i j : Fin n) :
    (centerMatrix n * M * centerMatrix n) i j =
      M i j - (n : ℝ)⁻¹ * ∑ p, M p j - (n : ℝ)⁻¹ * ∑ q, M i q +
        (n : ℝ)⁻¹ ^ 2 * ∑ q, ∑ p, M p q := by
  rw [mul_centerMatrix_apply, centerMatrix_mul_apply]
  simp_rw [centerMatrix_mul_apply]
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum]
  ring

theorem edm_rowsum {n : ℕ} (T : Matrix (Fin n) (Fin n) ℝ)
    (h : ∀ i, ∑ j, T i j = 0) (i : Fin n) :
    ∑ j, (T i i + T j j - 2 * T i j) =
      (n : ℝ) * T i i + ∑ j, T j j := by
  simp [Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    h, nsmul_eq_mul]

theorem edm_colsum {n : ℕ} (T : Matrix (Fin n) (Fin n) ℝ)
    (h : ∀ j, ∑ i, T i j = 0) (j : Fin n) :
    ∑ i, (T i i + T j j - 2 * T i j) =
      (n : ℝ) * T j j + ∑ i, T i i := by
  simp [Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    h, nsmul_eq_mul]
  ring

theorem edm_double_center {n : ℕ} (hn : 0 < n)
    (T : Matrix (Fin n) (Fin n) ℝ)
    (hr : ∀ i, ∑ j, T i j = 0) (hc : ∀ j, ∑ i, T i j = 0) :
    centerMatrix n * Matrix.of (fun i j => T i i + T j j - 2 * T i j) *
      centerMatrix n =
      (-2 : ℝ) • T := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
  ext i j
  rw [double_center_apply]
  simp only [Matrix.of_apply]
  simp_rw [edm_colsum T hc, edm_rowsum T hr]
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, Matrix.smul_apply, smul_eq_mul]
  field_simp
  ring

theorem residual_double_center {n k l : ℕ} (hn : 0 < n)
    (P : Config n l) (Z : Config n k) (hP : Centered P) (hZ : Centered Z) :
    centerMatrix n * Matrix.of (residual P Z) * centerMatrix n =
      (-2 : ℝ) • (gram Z - gram P) := by
  have hr : ∀ i, ∑ j, (gram Z - gram P) i j = 0 := by
    intro i
    simp only [Matrix.sub_apply, Finset.sum_sub_distrib,
      gram_rowsum Z hZ, gram_rowsum P hP, sub_self]
  have hc : ∀ j, ∑ i, (gram Z - gram P) i j = 0 := by
    intro j
    simp only [Matrix.sub_apply, Finset.sum_sub_distrib]
    rw [gram_centered Z hZ j, gram_centered P hP j]
    ring
  have heq : residual P Z =
      (fun i j => (gram Z - gram P) i i + (gram Z - gram P) j j -
        2 * (gram Z - gram P) i j) := by
    funext i j
    exact residual_gram P Z i j
  rw [heq]
  exact edm_double_center hn _ hr hc

theorem residual_stress {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    residual P Z = (2 : ℝ) • stress P Z -
      (2 : ℝ) • Matrix.diagonal (fun i => stress P Z i i) := by
  ext i j
  by_cases h : i = j
  · subst j
    simp [residual_self]
  · simp [Matrix.diagonal_apply, h, stress_offdiag P Z h]

theorem stress_double_center {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    centerMatrix n * stress P Z * centerMatrix n = stress P Z := by
  rw [centerMatrix_mul_of_centered (stress P Z) (stress_colsum P Z)]
  exact mul_centerMatrix_of_rowsum_zero _ (stress_rowsum P Z)

theorem gram_stress_identity {n k l : ℕ} (hn : 0 < n)
    (P : Config n l) (Z : Config n k) (hP : Centered P) (hZ : Centered Z) :
    gram P = gram Z + stress P Z - diagCorrection (stress P Z) := by
  have h := residual_double_center hn P Z hP hZ
  rw [residual_stress] at h
  change centerMatrix n * ((2 : ℝ) • stress P Z -
    (2 : ℝ) • Matrix.diagonal (fun i => stress P Z i i)) * centerMatrix n =
    (-2 : ℝ) • (gram Z - gram P) at h
  rw [Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_smul,
    Matrix.mul_smul, Matrix.smul_mul, Matrix.smul_mul, stress_double_center] at h
  change (2 : ℝ) • stress P Z - (2 : ℝ) • diagCorrection (stress P Z) =
    (-2 : ℝ) • (gram Z - gram P) at h
  ext i j
  have hij := congrFun (congrFun h i) j
  simp only [Matrix.sub_apply, Matrix.add_apply, Matrix.smul_apply, smul_eq_mul] at hij ⊢
  linarith

theorem center_line_objective {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (t : ℝ) :
    objective (center P) (line (center Z) U t) = objective P (line Z U t) := by
  have hdist : ∀ i j, sqDist (line (center Z) U t) i j = sqDist (line Z U t) i j := by
    intro i j
    unfold sqDist dotProduct
    apply Finset.sum_congr rfl
    intro a ha
    simp only [line, Matrix.add_apply, Matrix.smul_apply, smul_eq_mul,
      Pi.sub_apply, center, centerMatrix_mul_apply]
    ring
  simp only [objective, residual, hdist, center_sqDist]

theorem critical_center {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (h : SecondOrderCritical P Z) : SecondOrderCritical (center P) (center Z) := by
  constructor
  · intro U
    simpa only [center_line_objective] using h.1 U
  · intro U
    simpa only [center_line_objective] using h.2 U

theorem stress_zero_objective {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (h : stress P Z = 0) : objective P Z = 0 := by
  have hr : ∀ i j, residual P Z i j = 0 := by
    intro i j
    by_cases hij : i = j
    · subst j
      exact residual_self P Z i
    · have hs := congrFun (congrFun h i) j
      rw [stress_offdiag P Z hij] at hs
      change (1 / 2 : ℝ) * residual P Z i j = 0 at hs
      linarith
  simp [objective, hr]

end SStress


==> anc/lean4/SStress/Audit.lean <==
import SStress.Main
import Lean.Util.CollectAxioms

/-!
Kernel and axiom audit for the complete-data squared-stress theorem.

The explicit example below checks the public theorem against its required
quantifiers and directional derivative hypotheses. The definitions of the
objective and criticality predicate are printed for independent inspection.
-/

example : SStress.MainStatement := SStress.mainStatement_proved

example :
    ∀ (n k l : ℕ)
      (P : Matrix (Fin n) (Fin l) ℝ)
      (Z : Matrix (Fin n) (Fin k) ℝ),
      l < k →
      ((∀ U : Matrix (Fin n) (Fin k) ℝ,
          deriv (fun t : ℝ => SStress.objective P (Z + t • U)) 0 = 0) ∧
        (∀ U : Matrix (Fin n) (Fin k) ℝ,
          0 ≤ deriv (deriv (fun t : ℝ =>
            SStress.objective P (Z + t • U))) 0)) →
      SStress.objective P Z = 0 :=
  SStress.mainStatement_proved

#check SStress.mainStatement_proved
#print SStress.MainStatement
#print SStress.SecondOrderCritical
#print SStress.objective
#print SStress.residual
#print SStress.sqDist
#print axioms SStress.mainStatement_proved

-- BEGIN NAMESPACE AUDIT
open Lean Elab Command

run_cmd do
  let allowed : Array Name := #[`propext, `Classical.choice, `Quot.sound]
  let env ← getEnv
  let declarations := env.constants.fold (init := #[]) fun acc name info =>
    if (`SStress).isPrefixOf name then acc.push (name, info) else acc
  let mut theoremCount := 0
  for (name, info) in declarations do
    match info with
    | .axiomInfo _ =>
      throwError m!"Project axiom is forbidden: {name}"
    | .thmInfo _ =>
      theoremCount := theoremCount + 1
      let used ← collectAxioms name
      for ax in used do
        unless allowed.contains ax do
          throwError m!"Unexpected axiom in {name}: {ax}"
      logInfo m!"SSTRESS_AXIOMS_CHECKED {name}: {used}"
    | _ => pure ()
  if theoremCount == 0 then
    throwError "No project theorems were inspected"
  logInfo m!"SSTRESS_AXIOM_AUDIT_PASSED theorem_count={theoremCount}"
-- END NAMESPACE AUDIT

run_cmd do
  let env ← getEnv
  match env.find? `SStress.mainStatement_proved with
  | some (.thmInfo _) => pure ()
  | _ => throwError "The public result is missing or is not a theorem"
  logInfo "SSTRESS_REQUIRED_STATEMENT_CHECKED SStress.mainStatement_proved"


==> anc/lean4/SStress/Definitions.lean <==
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.LinearAlgebra.Matrix.Spectrum
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.Analysis.Calculus.Deriv.Polynomial
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.LinearCombination

open scoped BigOperators Matrix

noncomputable section

namespace SStress

abbrev Config (n k : ℕ) := Matrix (Fin n) (Fin k) ℝ

def gram {n k : ℕ} (Z : Config n k) : Matrix (Fin n) (Fin n) ℝ :=
  Z * Z.transpose

def covariance {n k : ℕ} (Z : Config n k) : Matrix (Fin k) (Fin k) ℝ :=
  Z.transpose * Z

def Centered {n k : ℕ} (Z : Config n k) : Prop :=
  ∀ a, ∑ i, Z i a = 0

def centerMatrix (n : ℕ) : Matrix (Fin n) (Fin n) ℝ :=
  fun i j => (if i = j then 1 else 0) - (n : ℝ)⁻¹

def center {n k : ℕ} (Z : Config n k) : Config n k :=
  centerMatrix n * Z

def sqDist {n k : ℕ} (Z : Config n k) (i j : Fin n) : ℝ :=
  dotProduct (Z i - Z j) (Z i - Z j)

def residual {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i j : Fin n) : ℝ :=
  sqDist Z i j - sqDist P i j

/-- The ordered-pair form equals one half of the sum over unordered edges. -/
def objective {n k l : ℕ} (P : Config n l) (Z : Config n k) : ℝ :=
  (1 / 4 : ℝ) * ∑ i, ∑ j, (residual P Z i j) ^ 2

def stress {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    Matrix (Fin n) (Fin n) ℝ :=
  fun i j => (1 / 2 : ℝ) * residual P Z i j -
    if i = j then (1 / 2 : ℝ) * ∑ q, residual P Z i q else 0

def diagCorrection {n : ℕ} (S : Matrix (Fin n) (Fin n) ℝ) :
    Matrix (Fin n) (Fin n) ℝ :=
  centerMatrix n * Matrix.diagonal (fun i => S i i) * centerMatrix n

def line {n k : ℕ} (Z U : Config n k) (t : ℝ) : Config n k :=
  Z + t • U

/-- First and second derivatives of the original quartic along every line. -/
def SecondOrderCritical {n k l : ℕ} (P : Config n l) (Z : Config n k) : Prop :=
  (∀ U : Config n k, deriv (fun t : ℝ => objective P (line Z U t)) 0 = 0) ∧
  (∀ U : Config n k,
    0 ≤ deriv (deriv (fun t : ℝ => objective P (line Z U t))) 0)

/-- One quarter of the Hessian, in centered coordinates. -/
def blockHessian {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) :
    Matrix (Fin n × Fin k) (Fin n × Fin k) ℝ :=
  fun ia jb =>
    if ia.1 = jb.1 then
      covariance Z ia.2 jb.2 + (n : ℝ) * Z ia.1 ia.2 * Z ia.1 jb.2 -
        if ia.2 = jb.2 then S ia.1 ia.1 else 0
    else
      -((Z ia.1 ia.2 - Z jb.1 ia.2) * (Z ia.1 jb.2 - Z jb.1 jb.2) +
        if ia.2 = jb.2 then S ia.1 jb.1 else 0)

def MainStatement : Prop :=
  ∀ (n k l : ℕ) (P : Config n l) (Z : Config n k),
    l < k → SecondOrderCritical P Z → objective P Z = 0

end SStress


==> anc/lean4/SStress/Derivatives.lean <==
import SStress.Definitions

open scoped BigOperators Matrix

noncomputable section

namespace SStress

/-- The bilinear coefficient of a squared edge length along a line. -/
def edgeVelocity {n k : ℕ} (Z U : Config n k) (i j : Fin n) : ℝ :=
  dotProduct (Z i - Z j) (U i - U j)

theorem deriv_sqDist_symm {n k : ℕ} (Z : Config n k) (i j : Fin n) :
    sqDist Z i j = sqDist Z j i := by
  unfold sqDist dotProduct
  apply Finset.sum_congr rfl
  intro a _
  simp only [Pi.sub_apply]
  ring

@[simp] theorem deriv_sqDist_self {n k : ℕ} (Z : Config n k) (i : Fin n) :
    sqDist Z i i = 0 := by simp [sqDist]

theorem deriv_residual_symm {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i j : Fin n) : residual P Z i j = residual P Z j i := by
  simp only [residual, deriv_sqDist_symm _ i j]

@[simp] theorem deriv_residual_self {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i : Fin n) : residual P Z i i = 0 := by simp [residual]

theorem sqDist_line {n k : ℕ} (Z U : Config n k) (i j : Fin n) (t : ℝ) :
    sqDist (line Z U t) i j =
      sqDist Z i j + 2 * t * edgeVelocity Z U i j + t ^ 2 * sqDist U i j := by
  unfold sqDist edgeVelocity dotProduct line
  simp only [Pi.sub_apply, Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro a _
  ring

theorem residual_line {n k l : ℕ} (P : Config n l) (Z U : Config n k)
    (i j : Fin n) (t : ℝ) :
    residual P (line Z U t) i j = residual P Z i j +
      2 * t * edgeVelocity Z U i j + t ^ 2 * sqDist U i j := by
  simp only [residual, sqDist_line]
  ring

theorem hasDerivAt_residual_line {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (i j : Fin n) (t : ℝ) :
    HasDerivAt (fun t => residual P (line Z U t) i j)
      (2 * edgeVelocity Z U i j + 2 * t * sqDist U i j) t := by
  simp_rw [residual_line]
  convert ((hasDerivAt_const t (residual P Z i j)).add
    (((hasDerivAt_id t).const_mul 2).mul_const (edgeVelocity Z U i j))).add
    ((hasDerivAt_pow 2 t).mul_const (sqDist U i j)) using 1 <;> ring

/-- The derivative along an arbitrary affine line, at any parameter. -/
theorem hasDerivAt_objective_line {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (t : ℝ) :
    HasDerivAt (fun t => objective P (line Z U t))
      ((1 / 2 : ℝ) * ∑ i, ∑ j,
        residual P (line Z U t) i j *
          (2 * edgeVelocity Z U i j + 2 * t * sqDist U i j)) t := by
  unfold objective
  have h := (HasDerivAt.sum (u := Finset.univ) fun i _ =>
    HasDerivAt.sum (u := Finset.univ) fun j _ =>
      (hasDerivAt_residual_line P Z U i j t).pow 2).const_mul (1 / 4 : ℝ)
  convert h using 1
  simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem deriv_objective_line {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (t : ℝ) :
    deriv (fun t => objective P (line Z U t)) t =
      (1 / 2 : ℝ) * ∑ i, ∑ j,
        residual P (line Z U t) i j *
          (2 * edgeVelocity Z U i j + 2 * t * sqDist U i j) :=
  (hasDerivAt_objective_line P Z U t).deriv

theorem hasDerivAt_deriv_objective_line {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (t : ℝ) :
    HasDerivAt (deriv (fun t => objective P (line Z U t)))
      ((1 / 2 : ℝ) * ∑ i, ∑ j,
        ((2 * edgeVelocity Z U i j + 2 * t * sqDist U i j) ^ 2 +
          residual P (line Z U t) i j * (2 * sqDist U i j))) t := by
  change HasDerivAt (fun x : ℝ => deriv (fun t => objective P (line Z U t)) x) _ t
  simp_rw [deriv_objective_line]
  have h := (HasDerivAt.sum (u := Finset.univ) fun i _ =>
    HasDerivAt.sum (u := Finset.univ) fun j _ =>
      (hasDerivAt_residual_line P Z U i j t).mul
        ((hasDerivAt_const t (2 * edgeVelocity Z U i j)).add
          (((hasDerivAt_id t).const_mul 2).mul_const (sqDist U i j)))).const_mul
      (1 / 2 : ℝ)
  convert h using 1
  congr 1
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  dsimp only [id]
  ring

theorem first_variation {n k l : ℕ} (P : Config n l) (Z U : Config n k) :
    deriv (fun t => objective P (line Z U t)) 0 =
      ∑ i, ∑ j, residual P Z i j * edgeVelocity Z U i j := by
  rw [deriv_objective_line]
  simp only [line, zero_smul, add_zero, mul_zero, zero_mul, add_zero]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem second_variation {n k l : ℕ} (P : Config n l) (Z U : Config n k) :
    deriv (deriv (fun t => objective P (line Z U t))) 0 =
      ∑ i, ∑ j, (2 * (edgeVelocity Z U i j) ^ 2 +
        residual P Z i j * sqDist U i j) := by
  rw [(hasDerivAt_deriv_objective_line P Z U 0).deriv]
  simp only [line, zero_smul, add_zero, mul_zero, zero_mul, add_zero]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem critical_first_variation {n k l : ℕ} {P : Config n l} {Z : Config n k}
    (h : SecondOrderCritical P Z) (U : Config n k) :
    ∑ i, ∑ j, residual P Z i j * edgeVelocity Z U i j = 0 := by
  rw [← first_variation]
  exact h.1 U

theorem critical_second_variation {n k l : ℕ} {P : Config n l} {Z : Config n k}
    (h : SecondOrderCritical P Z) (U : Config n k) :
    0 ≤ ∑ i, ∑ j, (2 * (edgeVelocity Z U i j) ^ 2 +
      residual P Z i j * sqDist U i j) := by
  rw [← second_variation]
  exact h.2 U

/-- Expansion of a symmetric edge bilinear form into its vertex form. -/
theorem symmetric_edge_bilinear {ι : Type*} [Fintype ι]
    (R : ι → ι → ℝ) (hR : ∀ i j, R i j = R j i) (x y : ι → ℝ) :
    (∑ i, ∑ j, R i j * ((x i - x j) * (y i - y j))) =
      2 * ∑ i, (∑ j, R i j * (x i - x j)) * y i := by
  have hswap₁ : (∑ i, ∑ j, R i j * x j * y j) =
      ∑ i, ∑ j, R i j * x i * y i := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    rw [hR j i]
  have hswap₂ : (∑ i, ∑ j, R i j * x i * y j) =
      ∑ i, ∑ j, R i j * x j * y i := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    rw [hR j i]
  have hexpand (i j : ι) :
      R i j * ((x i - x j) * (y i - y j)) =
        R i j * x i * y i - R i j * x i * y j -
        R i j * x j * y i + R i j * x j * y j := by ring
  simp_rw [hexpand, Finset.sum_add_distrib, Finset.sum_sub_distrib]
  rw [hswap₁, hswap₂]
  simp_rw [Finset.sum_mul, mul_sub, sub_mul, Finset.sum_sub_distrib]
  ring

/-- The residual Laplacian is minus twice the stress action. -/
theorem residual_laplacian {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i : Fin n) (a : Fin k) :
    (∑ j, residual P Z i j * (Z i a - Z j a)) =
      -2 * (stress P Z * Z) i a := by
  simp only [Matrix.mul_apply, stress]
  simp_rw [sub_mul, ite_mul, zero_mul]
  simp only [Finset.sum_sub_distrib, Finset.sum_ite_eq', Finset.sum_ite_eq, Finset.mem_univ, if_true]
  simp only [mul_sub, Finset.sum_sub_distrib, Finset.sum_mul, Finset.mul_sum]
  ring_nf
  simp only [Finset.sum_neg_distrib, mul_comm (Z i a)]
  ring

/-- Exact first derivative expressed through the stress matrix. -/
theorem first_variation_stress {n k l : ℕ} (P : Config n l) (Z U : Config n k) :
    deriv (fun t => objective P (line Z U t)) 0 =
      -4 * ∑ a, ∑ i, (stress P Z * Z) i a * U i a := by
  rw [first_variation]
  simp only [edgeVelocity, dotProduct, Pi.sub_apply, Finset.mul_sum]
  calc
    (∑ i, ∑ j, ∑ a, residual P Z i j *
        ((Z i a - Z j a) * (U i a - U j a))) =
        ∑ a, ∑ i, ∑ j, residual P Z i j *
          ((Z i a - Z j a) * (U i a - U j a)) := by
      calc
        _ = ∑ i, ∑ a, ∑ j, residual P Z i j *
            ((Z i a - Z j a) * (U i a - U j a)) := by
          apply Finset.sum_congr rfl
          intro i _
          exact Finset.sum_comm
        _ = _ := Finset.sum_comm
    _ = _ := by
      simp_rw [symmetric_edge_bilinear (residual P Z) (deriv_residual_symm P Z),
        residual_laplacian]
      simp only [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      apply Finset.sum_congr rfl
      intro i _
      ring

theorem critical_stress_mul {n k l : ℕ} {P : Config n l} {Z : Config n k}
    (h : SecondOrderCritical P Z) : stress P Z * Z = 0 := by
  ext i a
  let U : Config n k := fun j b => if b = a then (if j = i then 1 else 0) else 0
  have hc := h.1 U
  rw [first_variation_stress] at hc
  simp only [U, mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.sum_ite_eq,
    Finset.mem_univ, if_true] at hc
  simpa using (mul_eq_zero.mp hc).resolve_left (by norm_num : (-4 : ℝ) ≠ 0)

theorem centered_edge_outer_sum {n k : ℕ} {Z : Config n k} (hZ : Centered Z)
    (i : Fin n) (a b : Fin k) :
    (∑ j, (Z i a - Z j a) * (Z i b - Z j b)) =
      covariance Z a b + (n : ℝ) * Z i a * Z i b := by
  have he (j : Fin n) :
      (Z i a - Z j a) * (Z i b - Z j b) =
      Z i a * Z i b - Z i a * Z j b - Z j a * Z i b + Z j a * Z j b := by
    ring
  simp_rw [he, Finset.sum_add_distrib, Finset.sum_sub_distrib]
  have h₁ : (∑ j, Z i a * Z j b) = 0 := by
    rw [← Finset.mul_sum, hZ b, mul_zero]
  have h₂ : (∑ j, Z j a * Z i b) = 0 := by
    rw [← Finset.sum_mul, hZ a, zero_mul]
  rw [h₁, h₂]
  simp only [mul_zero, zero_mul, sub_zero, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul, covariance, Matrix.mul_apply,
    Matrix.transpose_apply]
  ring

theorem blockHessian_hermitian {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    (blockHessian Z (stress P Z)).IsHermitian := by
  ext ⟨i, a⟩ ⟨j, b⟩
  simp only [Matrix.conjTranspose_apply, star_trivial,
    blockHessian, covariance, Matrix.mul_apply, Matrix.transpose_apply]
  by_cases hij : i = j
  · subst j
    simp only [if_pos rfl]
    have hs : (∑ x, Z x b * Z x a) = ∑ x, Z x a * Z x b := by
      apply Finset.sum_congr rfl
      intro x _
      ring
    rw [hs]
    by_cases hab : a = b
    · subst b
      simp
    · simp only [if_neg hab, if_neg (Ne.symm hab)]
      ring
  · simp only [if_neg hij, if_neg (Ne.symm hij), stress]
    rw [deriv_residual_symm P Z j i]
    by_cases hab : a = b
    · subst b
      simp only [if_pos rfl]
      ring
    · simp only [if_neg hab, if_neg (Ne.symm hab)]
      ring

/-- The edge contribution to one quarter of the Euclidean Hessian. -/
def edgeCoefficient {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i j : Fin n) (a b : Fin k) : ℝ :=
  (Z i a - Z j a) * (Z i b - Z j b) +
    if a = b then (1 / 2 : ℝ) * residual P Z i j else 0

theorem edgeCoefficient_symm {n k l : ℕ} (P : Config n l) (Z : Config n k)
    (i j : Fin n) (a b : Fin k) :
    edgeCoefficient P Z i j a b = edgeCoefficient P Z j i a b := by
  unfold edgeCoefficient
  rw [deriv_residual_symm P Z i j]
  ring

@[simp] theorem edgeCoefficient_self {n k l : ℕ} (P : Config n l)
    (Z : Config n k) (i : Fin n) (a b : Fin k) :
    edgeCoefficient P Z i i a b = 0 := by
  simp [edgeCoefficient]

theorem blockHessian_edgeCoefficient {n k l : ℕ} (P : Config n l)
    {Z : Config n k} (hZ : Centered Z) (i j : Fin n) (a b : Fin k) :
    blockHessian Z (stress P Z) (i, a) (j, b) =
      (if i = j then ∑ q, edgeCoefficient P Z i q a b else 0) -
        edgeCoefficient P Z i j a b := by
  by_cases hij : i = j
  · subst j
    simp only [blockHessian, if_pos rfl, edgeCoefficient_self, sub_zero]
    simp only [edgeCoefficient, Finset.sum_add_distrib]
    rw [centered_edge_outer_sum hZ]
    by_cases hab : a = b
    · subst b
      simp only [if_pos rfl, stress, deriv_residual_self, mul_zero, zero_sub, if_true]
      rw [← Finset.mul_sum]
      ring
    · simp [hab]
  · simp only [blockHessian, if_neg hij, zero_sub, edgeCoefficient, stress,
      if_neg hij, sub_zero]

theorem scalar_laplacian_quadratic {ι : Type*} [Fintype ι] [DecidableEq ι]
    (R : ι → ι → ℝ) (hR : ∀ i j, R i j = R j i) (x y : ι → ℝ) :
    (∑ i, ∑ j, x i * ((if i = j then ∑ q, R i q else 0) - R i j) * y j) =
      (1 / 2 : ℝ) * ∑ i, ∑ j, R i j * ((x i - x j) * (y i - y j)) := by
  have hxy : (∑ i, ∑ j, R i j * ((x i - x j) * (y i - y j))) =
      ∑ i, ∑ j, R i j * ((y i - y j) * (x i - x j)) := by
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [hxy]
  rw [symmetric_edge_bilinear R hR y x]
  have hs (i : ι) :
      (∑ j, x i * ((if i = j then ∑ q, R i q else 0) - R i j) * y j) =
        (∑ j, R i j * (y i - y j)) * x i := by
    simp_rw [mul_sub, sub_mul, Finset.sum_sub_distrib]
    simp only [mul_ite, ite_mul, mul_zero, zero_mul, Finset.sum_ite_eq', Finset.sum_ite_eq, Finset.mem_univ, if_true]
    simp only [mul_sub, Finset.sum_sub_distrib, Finset.sum_mul, Finset.mul_sum]
    ring_nf
    simp only [Finset.mul_sum]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro j _ <;> ring
  simp_rw [hs]
  ring

theorem edgeCoefficient_contraction {n k l : ℕ} (P : Config n l)
    (Z U : Config n k) (i j : Fin n) :
    (∑ a, ∑ b, edgeCoefficient P Z i j a b *
      ((U i a - U j a) * (U i b - U j b))) =
      (edgeVelocity Z U i j) ^ 2 +
        (1 / 2 : ℝ) * residual P Z i j * sqDist U i j := by
  simp only [edgeCoefficient, add_mul, Finset.sum_add_distrib]
  congr 1
  · simp only [edgeVelocity, dotProduct, Pi.sub_apply, pow_two,
      Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro a _
    apply Finset.sum_congr rfl
    intro b _
    ring
  · simp only [ite_mul, zero_mul, Finset.sum_ite_eq', Finset.sum_ite_eq, Finset.mem_univ, if_true]
    simp only [sqDist, dotProduct, Pi.sub_apply, Finset.mul_sum]

theorem sum_four_interchange {α β γ δ : Type*}
    [Fintype α] [Fintype β] [Fintype γ] [Fintype δ]
    (f : α → β → γ → δ → ℝ) :
    (∑ i, ∑ a, ∑ j, ∑ b, f i a j b) =
      ∑ a, ∑ b, ∑ i, ∑ j, f i a j b := by
  calc
    _ = ∑ a, ∑ i, ∑ j, ∑ b, f i a j b := Finset.sum_comm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro a _
      calc
        _ = ∑ i, ∑ b, ∑ j, f i a j b := by
          apply Finset.sum_congr rfl
          intro i _
          exact Finset.sum_comm
        _ = _ := Finset.sum_comm

theorem sum_four_pairs {α β γ δ : Type*}
    [Fintype α] [Fintype β] [Fintype γ] [Fintype δ]
    (f : α → β → γ → δ → ℝ) :
    (∑ a, ∑ b, ∑ i, ∑ j, f a b i j) =
      ∑ i, ∑ j, ∑ a, ∑ b, f a b i j := by
  have h := Finset.sum_comm (s := (Finset.univ : Finset (α × β)))
    (t := (Finset.univ : Finset (γ × δ)))
    (f := fun ab ij => f ab.1 ab.2 ij.1 ij.2)
  simpa only [Fintype.sum_prod_type] using h

theorem blockHessian_quadratic {n k l : ℕ} (P : Config n l)
    {Z : Config n k} (hZ : Centered Z) (U : Config n k) :
    dotProduct (fun ia : Fin n × Fin k => U ia.1 ia.2)
      (blockHessian Z (stress P Z) *ᵥ (fun ia => U ia.1 ia.2)) =
      (1 / 4 : ℝ) * ∑ i, ∑ j, (2 * (edgeVelocity Z U i j) ^ 2 +
        residual P Z i j * sqDist U i j) := by
  simp only [dotProduct, Matrix.mulVec, Fintype.sum_prod_type, Finset.mul_sum]
  simp_rw [← mul_assoc, blockHessian_edgeCoefficient P hZ]
  rw [sum_four_interchange]
  simp_rw [scalar_laplacian_quadratic _ (fun i j => edgeCoefficient_symm P Z i j _ _)]
  simp_rw [← Finset.mul_sum]
  rw [sum_four_pairs]
  simp_rw [edgeCoefficient_contraction]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  ring

theorem critical_blockHessian_posSemidef {n k l : ℕ} {P : Config n l}
    {Z : Config n k} (hZ : Centered Z) (h : SecondOrderCritical P Z) :
    (blockHessian Z (stress P Z)).PosSemidef := by
  refine ⟨blockHessian_hermitian P Z, ?_⟩
  intro x
  let U : Config n k := fun i a => x (i, a)
  have hx : x = fun ia : Fin n × Fin k => U ia.1 ia.2 := by
    funext ia
    rfl
  have he := blockHessian_quadratic P hZ U
  rw [hx]
  simp only [star_trivial]
  rw [he]
  exact mul_nonneg (by norm_num) (critical_second_variation h U)

end SStress


==> anc/lean4/SStress/KernelPropagation.lean <==
import SStress.Definitions

open scoped BigOperators Matrix
open Matrix

namespace SStress

/-- A scalar multiple of the identity added to a rank-one matrix cannot have
two endpoint-orthogonal nonzero null vectors unless its scalar is zero. -/
theorem rankOne_two_endpoint_kernels {k : ℕ}
    (x y a b : Fin k → ℝ) (s : ℝ)
    (ha : a ≠ 0) (hb : b ≠ 0)
    (hxa : dotProduct x a = 0) (hyb : dotProduct y b = 0)
    (hka : dotProduct (x - y) a • (x - y) + s • a = 0)
    (hkb : dotProduct (x - y) b • (x - y) + s • b = 0) :
    s = 0 := by
  by_contra hs
  have hda : dotProduct (x - y) a ≠ 0 := by
    intro h
    simp only [h, zero_smul, zero_add] at hka
    exact ha ((smul_eq_zero.mp hka).resolve_left hs)
  have hdb : dotProduct (x - y) b ≠ 0 := by
    intro h
    simp only [h, zero_smul, zero_add] at hkb
    exact hb ((smul_eq_zero.mp hkb).resolve_left hs)
  have hxd : dotProduct x (x - y) = 0 := by
    have h := congrArg (dotProduct x) hka
    simp only [dotProduct_add, dotProduct_smul, smul_eq_mul,
      hxa, mul_zero, add_zero, dotProduct_zero] at h
    exact (mul_eq_zero.mp h).resolve_left hda
  have hyd : dotProduct y (x - y) = 0 := by
    have h := congrArg (dotProduct y) hkb
    simp only [dotProduct_add, dotProduct_smul, smul_eq_mul,
      hyb, mul_zero, add_zero, dotProduct_zero] at h
    exact (mul_eq_zero.mp h).resolve_left hdb
  have hd : x - y = 0 := by
    apply dotProduct_self_eq_zero.mp
    rw [sub_dotProduct, hxd, hyd, sub_self]
  exact hda (by rw [hd, zero_dotProduct])

/-- A subspace of dimension at least two meets every scalar functional's
kernel nontrivially. -/
theorem exists_orthogonal_mem {k : ℕ} (A : Submodule ℝ (Fin k → ℝ))
    (hA : 2 ≤ Module.finrank ℝ A) (z : Fin k → ℝ) :
    ∃ a : Fin k → ℝ, a ∈ A ∧ a ≠ 0 ∧ dotProduct z a = 0 := by
  let f : A →ₗ[ℝ] ℝ :=
    { toFun := fun a => dotProduct z a.val
      map_add' := by intros; simp [dotProduct_add]
      map_smul' := by intros; simp [dotProduct_smul] }
  have hf : LinearMap.ker f ≠ ⊥ :=
    LinearMap.ker_ne_bot_of_finrank_lt
      (by simpa using (show 1 < Module.finrank ℝ A by omega))
  obtain ⟨a, ha, hne⟩ := (LinearMap.ker f).ne_bot_iff.mp hf
  refine ⟨a.val, a.property, ?_, ?_⟩
  · intro h
    exact hne (Subtype.ext h)
  · exact ha

/-- A perturbation supported at one point. -/
def pointPerturb {n k : ℕ} (i : Fin n) (a : Fin k → ℝ) :
    Fin n × Fin k → ℝ := fun ja => if ja.1 = i then a ja.2 else 0

theorem mulVec_pointPerturb {n k : ℕ}
    (H : Matrix (Fin n × Fin k) (Fin n × Fin k) ℝ)
    (i j : Fin n) (a : Fin k → ℝ) (b : Fin k) :
    (H *ᵥ pointPerturb i a) (j,b) =
      ∑ c, H (j,b) (i,c) * a c := by
  simp [Matrix.mulVec, dotProduct, pointPerturb, Fintype.sum_prod_type]

theorem pointPerturb_dot {n k : ℕ} (i : Fin n)
    (a : Fin k → ℝ) (v : Fin n × Fin k → ℝ) :
    dotProduct (pointPerturb i a) v = ∑ b, a b * v (i,b) := by
  simp [dotProduct, pointPerturb, Fintype.sum_prod_type]

theorem diagonal_block_apply {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (i : Fin n)
    (a : Fin k → ℝ) (b : Fin k) :
    (blockHessian Z S *ᵥ pointPerturb i a) (i,b) =
      (covariance Z *ᵥ a) b + (n : ℝ) * Z i b * dotProduct (Z i) a -
        S i i * a b := by
  rw [mulVec_pointPerturb]
  simp only [blockHessian, if_pos rfl, ite_true]
  simp only [sub_mul, add_mul, ite_mul, zero_mul]
  rw [Finset.sum_sub_distrib, Finset.sum_add_distrib]
  simp only [Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  have hf : (∑ c, (n : ℝ) * Z i b * Z i c * a c) =
      ((n : ℝ) * Z i b) * (∑ c, Z i c * a c) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c _
    ring
  rw [hf]
  rfl

theorem pointPerturb_quad {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (i : Fin n) (a : Fin k → ℝ) :
    dotProduct (pointPerturb i a) (blockHessian Z S *ᵥ pointPerturb i a) =
      dotProduct a (covariance Z *ᵥ a) + (n : ℝ) * (dotProduct (Z i) a)^2 -
        S i i * dotProduct a a := by
  rw [pointPerturb_dot]
  simp_rw [diagonal_block_apply]
  calc
    _ = (∑ b, a b * (covariance Z *ᵥ a) b) +
        ((n : ℝ) * dotProduct (Z i) a) * (∑ b, Z i b * a b) -
        S i i * (∑ b, a b * a b) := by
      simp only [Finset.mul_sum, ← Finset.sum_add_distrib,
        ← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro b _
      ring
    _ = _ := by
      change dotProduct a (covariance Z *ᵥ a) +
        ((n : ℝ) * dotProduct (Z i) a) * dotProduct (Z i) a -
        S i i * dotProduct a a = _
      ring

theorem diagonal_quad_nonneg {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ)
    (hH : (blockHessian Z S).PosSemidef) (i : Fin n) (a : Fin k → ℝ) :
    0 ≤ dotProduct a (covariance Z *ᵥ a) +
      (n : ℝ) * (dotProduct (Z i) a)^2 - S i i * dotProduct a a := by
  have h := hH.2 (pointPerturb i a)
  simpa only [star_trivial, pointPerturb_quad] using h

theorem covariance_eigen_of_point_quad_zero {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ)
    (hH : (blockHessian Z S).PosSemidef) (i : Fin n) (a : Fin k → ℝ)
    (ho : dotProduct (Z i) a = 0)
    (hq : dotProduct a (covariance Z *ᵥ a) +
      (n : ℝ) * (dotProduct (Z i) a)^2 - S i i * dotProduct a a = 0) :
    covariance Z *ᵥ a = S i i • a := by
  have hker : blockHessian Z S *ᵥ pointPerturb i a = 0 := by
    apply (hH.dotProduct_mulVec_zero_iff _).mp
    simpa only [star_trivial, pointPerturb_quad] using hq
  ext b
  have h := congrFun hker (i,b)
  rw [diagonal_block_apply, ho] at h
  simp only [mul_zero, add_zero, Pi.zero_apply] at h
  simpa only [Pi.smul_apply, smul_eq_mul] using sub_eq_zero.mp h

/-- The diagonal block annihilates a covariance eigenvector orthogonal to
the corresponding point at a maximum stress diagonal. -/
theorem diagonal_block_zero {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (t : ℝ) (i : Fin n)
    (a : Fin k → ℝ) (hi : S i i = t)
    (he : covariance Z *ᵥ a = t • a) (ho : dotProduct (Z i) a = 0)
    (b : Fin k) :
    (blockHessian Z S *ᵥ pointPerturb i a) (i,b) = 0 := by
  rw [diagonal_block_apply, he, ho, hi]
  simp only [Pi.smul_apply, smul_eq_mul, mul_zero, add_zero, sub_self]

/-- Positive semidefiniteness propagates a zero single-point quadratic
direction to every block of the full Hessian. -/
theorem pointPerturb_in_kernel {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (t : ℝ) (i : Fin n)
    (a : Fin k → ℝ) (hH : (blockHessian Z S).PosSemidef)
    (hi : S i i = t) (he : covariance Z *ᵥ a = t • a)
    (ho : dotProduct (Z i) a = 0) :
    blockHessian Z S *ᵥ pointPerturb i a = 0 := by
  apply (hH.dotProduct_mulVec_zero_iff _).mp
  simp only [star_trivial]
  rw [pointPerturb_dot]
  apply Finset.sum_eq_zero
  intro b _
  rw [diagonal_block_zero Z S t i a hi he ho b, mul_zero]

/-- Off-diagonal blocks are a scalar identity plus a rank-one matrix. -/
theorem offdiagonal_kernel {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (i j : Fin n)
    (a : Fin k → ℝ) (hij : j ≠ i)
    (hker : blockHessian Z S *ᵥ pointPerturb i a = 0) :
    dotProduct (Z j - Z i) a • (Z j - Z i) + S j i • a = 0 := by
  ext b
  have h := congrFun hker (j,b)
  rw [mulVec_pointPerturb] at h
  simp only [blockHessian, if_neg hij, Pi.zero_apply] at h
  simp_rw [neg_mul, Finset.sum_neg_distrib, add_mul,
    Finset.sum_add_distrib, ite_mul, zero_mul] at h
  simp only [Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_univ, ite_true] at h
  have hf : (∑ c, (Z j b - Z i b) * (Z j c - Z i c) * a c) =
      (Z j b - Z i b) * dotProduct (Z j - Z i) a := by
    simp only [dotProduct, Pi.sub_apply, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c _
    ring
  rw [hf] at h
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul,
    Pi.sub_apply, Pi.zero_apply]
  linarith

/-- Final contradiction from one nonzero covariance-eigenvector certificate
at each row attaining the maximum stress diagonal. -/
theorem kernelPropagation_of_row_certificates {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (t : ℝ)
    (ht : 0 < t) (hbound : ∀ i, S i i ≤ t)
    (hmax : ∃ i, S i i = t)
    (hsym : ∀ i j, S i j = S j i)
    (hrows : ∀ i, ∑ j, S i j = 0)
    (hH : (blockHessian Z S).PosSemidef)
    (hcert : ∀ i, S i i = t → ∃ a : Fin k → ℝ,
      a ≠ 0 ∧ covariance Z *ᵥ a = t • a ∧ dotProduct (Z i) a = 0 ∧
        ∀ j, S j j < t → dotProduct (Z j) a = 0) :
    False := by
  obtain ⟨i, hi⟩ := hmax
  obtain ⟨a, ha, hea, hoa, hsupa⟩ := hcert i hi
  have hka := pointPerturb_in_kernel Z S t i a hH hi hea hoa
  have hoff : ∀ j, j ≠ i → S i j = 0 := by
    intro j hji
    have hcrossa := offdiagonal_kernel Z S i j a hji hka
    by_cases hj : S j j = t
    · obtain ⟨b, hb, heb, hob, _⟩ := hcert j hj
      have hkb := pointPerturb_in_kernel Z S t j b hH hj heb hob
      have hcrossb := offdiagonal_kernel Z S j i b (Ne.symm hji) hkb
      have hneg : Z j - Z i = -(Z i - Z j) := by abel
      rw [hneg, neg_dotProduct, smul_neg, neg_smul, neg_neg, ← hsym i j]
        at hcrossa
      exact rankOne_two_endpoint_kernels (Z i) (Z j) a b (S i j)
        ha hb hoa hob hcrossa hcrossb
    · have hoj := hsupa j (lt_of_le_of_ne (hbound j) hj)
      rw [sub_dotProduct, hoj, hoa, sub_self, zero_smul, zero_add] at hcrossa
      have hsji : S j i = 0 := (smul_eq_zero.mp hcrossa).resolve_right ha
      rw [hsym i j, hsji]
  have hsum : (∑ j, S i j) = S i i := by
    apply Finset.sum_eq_single i
    · intro j _ hji
      exact hoff j hji
    · simp
  have : t = 0 := by rw [← hi, ← hsum, hrows i]
  exact (ne_of_gt ht) this

/-- The two-dimensional-subspace formulation implies the row certificates. -/
theorem kernelPropagation_contradiction {n k : ℕ} (Z : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (t : ℝ)
    (ht : 0 < t) (hbound : ∀ i, S i i ≤ t)
    (hmax : ∃ i, S i i = t)
    (hsym : ∀ i j, S i j = S j i)
    (hrows : ∀ i, ∑ j, S i j = 0)
    (hH : (blockHessian Z S).PosSemidef)
    (A : Submodule ℝ (Fin k → ℝ)) (hA : 2 ≤ Module.finrank ℝ A)
    (he : ∀ a ∈ A, covariance Z *ᵥ a = t • a)
    (hsupport : ∀ j, S j j < t → ∀ a ∈ A, dotProduct (Z j) a = 0) :
    False := by
  apply kernelPropagation_of_row_certificates Z S t ht hbound hmax hsym hrows hH
  intro i _
  obtain ⟨a, haA, ha, hoa⟩ := exists_orthogonal_mem A hA (Z i)
  exact ⟨a, ha, he a haA, hoa, fun j hj => hsupport j hj a haA⟩

end SStress


==> anc/lean4/SStress/Main.lean <==
import SStress.Algebra
import SStress.Derivatives
import SStress.StressPositive
import SStress.PolarNormalization
import SStress.KernelPropagation
import SStress.RowDirections
import SStress.ObjectiveSemantics

open scoped BigOperators Matrix ComplexOrder
open Matrix

namespace SStress

theorem injective_of_positive_stress_diagonal {n k : ℕ}
    (Z : Config n k) (S : Matrix (Fin n) (Fin n) ℝ)
    (hH : (blockHessian Z S).PosSemidef)
    (i : Fin n) (hi : 0 < S i i) : Function.Injective (Matrix.mulVec Z) := by
  intro a b hab
  by_contra hne
  let u := a - b
  have hu : u ≠ 0 := by
    dsimp [u]
    exact sub_ne_zero.mpr hne
  have hZu : Z *ᵥ u = 0 := by
    dsimp [u]
    rw [Matrix.mulVec_sub, hab, sub_self]
  have hCu : covariance Z *ᵥ u = 0 := by
    rw [covariance, ← Matrix.mulVec_mulVec, hZu, Matrix.mulVec_zero]
  have hiu : dotProduct (Z i) u = 0 := congrFun hZu i
  have hnorm : 0 < dotProduct u u := by
    have hnn : 0 ≤ dotProduct u u := by
      simpa using dotProduct_star_self_nonneg u
    have hnez : dotProduct u u ≠ 0 := by
      intro hz
      exact hu (dotProduct_self_eq_zero.mp hz)
    exact lt_of_le_of_ne hnn (Ne.symm hnez)
  have hq := diagonal_quad_nonneg Z S hH i u
  rw [hCu, dotProduct_zero, hiu] at hq
  nlinarith [mul_pos hi hnorm]

theorem centered_main {n k l : ℕ} (hn : 0 < n)
    (P : Config n l) (Z : Config n k)
    (hP : Centered P) (hZ : Centered Z)
    (hkl : l < k) (hcrit : SecondOrderCritical P Z) :
    objective P Z = 0 := by
  let S := stress P Z
  have hSZ : S * Z = 0 := critical_stress_mul hcrit
  have hH : (blockHessian Z S).PosSemidef :=
    critical_blockHessian_posSemidef hZ hcrit
  have hherm : S.IsHermitian := stress_hermitian P Z
  have hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0 := by
    ext i
    simpa only [Matrix.mulVec, dotProduct, mul_one, Pi.zero_apply] using
      stress_rowsum P Z i
  have hidentity : gram P = gram Z + S - diagCorrection S :=
    gram_stress_identity hn P Z hP hZ
  have hS : S.PosSemidef :=
    stress_posSemidef hherm hrow hSZ (gram_posSemidef P) hidentity
  by_cases hz : S = 0
  · exact stress_zero_objective P Z hz
  · obtain ⟨i₀, ht, hbound⟩ := exists_positive_max_diagonal hS hz
    let t := S i₀ i₀
    have hinj := injective_of_positive_stress_diagonal Z S hH i₀ ht
    have hC := covariance_posDef_of_injective Z hinj
    obtain ⟨Q, hQ, hQYQ, hQR, htransfer⟩ := exists_polar_normalization Z hC
    obtain ⟨μ, v, hμpos, hvne, hSv, hvs, hdiag, hZtv, hvunit⟩ :=
      exists_stress_eigen_gt_diag_orthogonal hS hrow hz hSZ
    have hμ : t < μ := hdiag i₀
    have hsym : ∀ i j, S i j = S j i := fun i j => stress_symm P Z i j
    have hrows : ∀ i, ∑ j, S i j = 0 := stress_rowsum P Z
    exfalso
    apply kernelPropagation_of_row_certificates Z S t ht hbound ⟨i₀, rfl⟩
      hsym hrows hH
    intro i hi
    exact row_certificate_from_polar P Z Q S v t μ hkl hμ hbound hH hZ
      hherm hSZ hQ hQYQ hQR hZtv hvunit hSv hvs hidentity
      (htransfer t ht) i hi

/-- Every second-order critical point of the complete-data squared-stress
has zero residual when the embedding dimension exceeds the true dimension. -/
theorem mainStatement_proved : MainStatement := by
  intro n k l P Z hkl hcrit
  by_cases hn : n = 0
  · subst n
    simp [objective]
  · have hnpos : 0 < n := Nat.pos_of_ne_zero hn
    have hc := centered_main hnpos (center P) (center Z)
      (centered_center hnpos P) (centered_center hnpos Z) hkl
      (critical_center P Z hcrit)
    simpa only [center_objective] using hc

/-- The conclusion in terms of the individual measured squared distances. -/
theorem exact_distances_of_secondOrderCritical {n k l : ℕ}
    (P : Config n l) (Z : Config n k) (hkl : l < k)
    (hcrit : SecondOrderCritical P Z) :
    ∀ i j, sqDist Z i j = sqDist P i j :=
  (objective_zero_iff_exact_distances P Z).mp
    (mainStatement_proved n k l P Z hkl hcrit)

/-- The conclusion in its global-minimization form. -/
theorem global_minimum_of_secondOrderCritical {n k l : ℕ}
    (P : Config n l) (Z : Config n k) (hkl : l < k)
    (hcrit : SecondOrderCritical P Z) :
    ∀ W : Config n k, objective P Z ≤ objective P W :=
  zero_objective_global_minimum P Z (mainStatement_proved n k l P Z hkl hcrit)

end SStress


==> anc/lean4/SStress/ObjectiveSemantics.lean <==
import SStress.Derivatives

open scoped BigOperators Matrix

namespace SStress

/-- The coordinate dot product in `sqDist` is the squared Euclidean norm. -/
theorem sqDist_eq_euclidean_norm_sq {n k : ℕ}
    (Z : Config n k) (i j : Fin n) :
    sqDist Z i j =
      ‖((WithLp.equiv 2 (Fin k → ℝ)).symm (Z i - Z j) :
        EuclideanSpace ℝ (Fin k))‖ ^ 2 := by
  rw [← real_inner_self_eq_norm_sq, EuclideanSpace.inner_piLp_equiv_symm]
  simp [sqDist]

/-- For a symmetric zero-diagonal array, the sum over all ordered pairs is
twice the sum over the strict upper triangle. -/
theorem sum_symmetric_eq_twice_upper {n : ℕ}
    (f : Fin n → Fin n → ℝ)
    (hsymm : ∀ i j, f i j = f j i) (hdiag : ∀ i, f i i = 0) :
    (∑ i, ∑ j, f i j) = 2 * ∑ i, ∑ j, if i < j then f i j else 0 := by
  have hpair : ∀ i j,
      f i j = (if i < j then f i j else 0) +
        (if j < i then f j i else 0) := by
    intro i j
    rcases lt_trichotomy i j with h | h | h
    · simp [h, not_lt.mpr h.le]
    · subst j
      simp [hdiag]
    · simp [h, not_lt.mpr h.le, hsymm]
  have hswap : (∑ i, ∑ j, if j < i then f j i else 0) =
      ∑ i, ∑ j, if i < j then f i j else 0 := by
    rw [Finset.sum_comm]
  calc
    (∑ i, ∑ j, f i j) =
        ∑ i, ∑ j, ((if i < j then f i j else 0) +
          (if j < i then f j i else 0)) := by
      apply Finset.sum_congr rfl
      intro i _
      apply Finset.sum_congr rfl
      intro j _
      exact hpair i j
    _ = _ := by
      simp only [Finset.sum_add_distrib, hswap]
      ring

/-- The implemented ordered-pair objective is exactly the conventional
one-half sum over the unordered edges of the complete graph. -/
theorem objective_eq_half_sum_lt {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    objective P Z = (1 / 2 : ℝ) *
      ∑ i, ∑ j, if i < j then (residual P Z i j) ^ 2 else 0 := by
  have hs : ∀ i j, (residual P Z i j) ^ 2 = (residual P Z j i) ^ 2 := by
    intro i j
    rw [deriv_residual_symm P Z i j]
  have hd : ∀ i, (residual P Z i i) ^ 2 = 0 := by
    intro i
    simp
  rw [objective, sum_symmetric_eq_twice_upper _ hs hd]
  ring

/-- Neither directional derivative in the critical-point definition is
using Lean's default value for a derivative at a nondifferentiable point:
both derivatives exist at every point of every affine line. -/
theorem objective_line_twice_differentiable {n k l : ℕ}
    (P : Config n l) (Z U : Config n k) (t : ℝ) :
    DifferentiableAt ℝ (fun s : ℝ => objective P (line Z U s)) t ∧
      DifferentiableAt ℝ (deriv (fun s : ℝ => objective P (line Z U s))) t := by
  exact ⟨(hasDerivAt_objective_line P Z U t).differentiableAt,
    (hasDerivAt_deriv_objective_line P Z U t).differentiableAt⟩

theorem objective_nonneg {n k l : ℕ} (P : Config n l) (Z : Config n k) :
    0 ≤ objective P Z := by
  unfold objective
  positivity

/-- Zero objective means exact agreement of every measured squared distance. -/
theorem objective_zero_iff_exact_distances {n k l : ℕ}
    (P : Config n l) (Z : Config n k) :
    objective P Z = 0 ↔ ∀ i j, sqDist Z i j = sqDist P i j := by
  constructor
  · intro h
    have hsum : (∑ i, ∑ j, (residual P Z i j) ^ 2) = 0 := by
      unfold objective at h
      linarith
    have hrow : ∀ i, 0 ≤ ∑ j, (residual P Z i j) ^ 2 := by
      intro i
      exact Finset.sum_nonneg (fun j _ => sq_nonneg _)
    intro i j
    have hi := (Finset.sum_eq_zero_iff_of_nonneg (fun i _ => hrow i)).mp
      hsum i (Finset.mem_univ _)
    have hij := (Finset.sum_eq_zero_iff_of_nonneg
      (fun j _ => sq_nonneg (residual P Z i j))).mp hi j (Finset.mem_univ _)
    have hr : residual P Z i j = 0 := sq_eq_zero_iff.mp hij
    exact sub_eq_zero.mp hr
  · intro h
    simp [objective, residual, h]

/-- A zero-residual configuration is a global minimizer over all candidates. -/
theorem zero_objective_global_minimum {n k l : ℕ}
    (P : Config n l) (Z : Config n k) (h : objective P Z = 0) :
    ∀ W : Config n k, objective P Z ≤ objective P W := by
  intro W
  rw [h]
  exact objective_nonneg P W

end SStress


==> anc/lean4/SStress/PolarNormalization.lean <==
import SStress.Definitions

open scoped BigOperators Matrix ComplexOrder

namespace SStress

theorem covariance_posDef_of_injective {n k : ℕ} (Z : Config n k)
    (hZ : Function.Injective (Matrix.mulVec Z)) :
    (covariance Z).PosDef := by
  simpa [covariance] using
    (Matrix.PosDef.one (n := Fin n) (R := ℝ)).conjTranspose_mul_mul_same
      (B := Z) hZ

/-- A positive square root acts by the positive scalar square root on a
positive eigenspace of its square. -/
theorem positive_root_eigenvector {k : ℕ}
    (H C : Matrix (Fin k) (Fin k) ℝ) (hH : H.PosSemidef)
    (hsquare : H * H = C) {t : ℝ} (ht : 0 < t)
    (a : Fin k → ℝ) (ha : C *ᵥ a = t • a) :
    H *ᵥ a = Real.sqrt t • a := by
  let b := H *ᵥ a - Real.sqrt t • a
  have hb : H *ᵥ b = -(Real.sqrt t) • b := by
    dsimp [b]
    rw [Matrix.mulVec_sub, Matrix.mulVec_smul, Matrix.mulVec_mulVec,
      hsquare, ha]
    ext i
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    nlinarith [congrArg (fun x : ℝ => x * a i) (Real.sq_sqrt ht.le)]
  have hpos := hH.2 b
  simp only [star_trivial, hb, dotProduct_smul, smul_eq_mul] at hpos
  have hnorm : 0 ≤ dotProduct b b := by
    simpa using dotProduct_star_self_nonneg b
  have hzero : dotProduct b b = 0 := by
    have hs := Real.sqrt_pos.mpr ht
    nlinarith
  have hbzero : b = 0 := dotProduct_self_eq_zero.mp hzero
  exact sub_eq_zero.mp hbzero

/-- Polar normalization of a full-column-rank real configuration. Besides
orthonormal columns, the normalization preserves its covariance quadratic
form and scales covariance eigenvectors by their positive square root. -/
theorem exists_polar_normalization {n k : ℕ} (Z : Config n k)
    (hC : (covariance Z).PosDef) :
    ∃ Q : Config n k,
      Q.transpose * Q = 1 ∧
      Q.transpose * gram Z * Q = covariance Z ∧
      (∃ R : Matrix (Fin k) (Fin k) ℝ, Q = Z * R) ∧
      (∀ (t : ℝ), 0 < t → ∀ a : Fin k → ℝ,
        covariance Z *ᵥ a = t • a →
        Z *ᵥ a = Real.sqrt t • (Q *ᵥ a)) := by
  let H := hC.posSemidef.sqrt
  have hH : H.PosSemidef := hC.posSemidef.posSemidef_sqrt
  have hHH : H * H = covariance Z := hC.posSemidef.sqrt_mul_self
  have hHT : H.transpose = H := by simpa using hH.isHermitian.eq
  have hHdet : IsUnit H.det := by
    apply isUnit_iff_ne_zero.mpr
    intro heq
    have hp := hC.det_pos
    rw [← hHH, Matrix.det_mul, heq, zero_mul] at hp
    exact lt_irrefl 0 hp
  have hHHinv : H * H⁻¹ = 1 := H.mul_nonsing_inv hHdet
  have hHinvH : H⁻¹ * H = 1 := H.nonsing_inv_mul hHdet
  have hHinvT : (H⁻¹).transpose = H⁻¹ := by
    rw [Matrix.transpose_nonsing_inv, hHT]
  let Q : Config n k := Z * H⁻¹
  have hQH : Q * H = Z := by
    dsimp [Q]
    rw [Matrix.mul_assoc, hHinvH, Matrix.mul_one]
  have hQTZ : Q.transpose * Z = H := by
    dsimp [Q]
    rw [Matrix.transpose_mul, hHinvT, Matrix.mul_assoc]
    change H⁻¹ * covariance Z = H
    rw [← hHH, ← Matrix.mul_assoc, hHinvH, Matrix.one_mul]
  have hZTQ : Z.transpose * Q = H := by
    have hx := congrArg Matrix.transpose hQTZ
    simpa only [Matrix.transpose_mul, Matrix.transpose_transpose, hHT] using hx
  have hQTQ : Q.transpose * Q = 1 := by
    change Q.transpose * (Z * H⁻¹) = 1
    rw [← Matrix.mul_assoc, hQTZ, hHHinv]
  have hGram : Q.transpose * gram Z * Q = covariance Z := by
    calc
      Q.transpose * gram Z * Q = (Q.transpose * Z) * (Z.transpose * Q) := by
        simp only [gram, Matrix.mul_assoc]
      _ = covariance Z := by rw [hQTZ, hZTQ, hHH]
  refine ⟨Q, hQTQ, hGram, ⟨H⁻¹, rfl⟩, ?_⟩
  intro t ht a ha
  have heig := positive_root_eigenvector H (covariance Z) hH hHH ht a ha
  rw [← hQH, ← Matrix.mulVec_mulVec, heig, Matrix.mulVec_smul]

end SStress


==> anc/lean4/SStress/RowDirections.lean <==
import SStress.RowDirectionsBasic
import SStress.KernelPropagation
import SStress.StressPositive

open scoped BigOperators Matrix ComplexOrder
open Matrix

namespace SStress

/-- The normalized energy identity follows directly from the true Gram
factorization and the double-centered stress diagonal. -/
theorem normalized_energy {n k l : ℕ}
    (P : Config n l) (Z Q : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (v : Fin n → ℝ) (μ : ℝ)
    (hB : (gram Z + S).IsHermitian)
    (hQBQ : Q.transpose * (gram Z + S) * Q = covariance Z)
    (hQv : Q.transpose *ᵥ v = 0) (hv : dotProduct v v = 1)
    (hBv : (gram Z + S) *ᵥ v = μ • v)
    (hidentity : gram P = gram Z + S - diagCorrection S)
    (hcenterQ : Centered Q) (hcenterv : ∑ j, v j = 0)
    (a : Fin k → ℝ) (c : ℝ)
    (hker : P.transpose *ᵥ (Q *ᵥ a + c • v) = 0) :
    dotProduct a (covariance Z *ᵥ a) + μ * c ^ 2 -
      ∑ j, S j j * ((Q *ᵥ a + c • v) j) ^ 2 = 0 := by
  let u := Q *ᵥ a + c • v
  change ∀ a, ∑ i, Q i a = 0 at hcenterQ
  have hu : ∑ j, u j = 0 := by
    simp only [u, Pi.add_apply, Pi.smul_apply, smul_eq_mul, Matrix.mulVec,
      dotProduct, Finset.sum_add_distrib, ← Finset.mul_sum, hcenterv, mul_zero,
      add_zero]
    rw [Finset.sum_comm]
    simp only [← Finset.sum_mul, hcenterQ, zero_mul, Finset.sum_const_zero]
  have hG : gram P *ᵥ u = 0 := by
    rw [gram, ← Matrix.mulVec_mulVec, hker, Matrix.mulVec_zero]
  have hzero : dotProduct u (gram P *ᵥ u) = 0 := by rw [hG, dotProduct_zero]
  rw [hidentity, Matrix.sub_mulVec, dotProduct_sub,
    diagCorrection_quadratic S u hu] at hzero
  rw [normalized_lift_quadratic Q v (gram Z + S) (covariance Z) μ
    hB hQBQ hQv hv hBv a c] at hzero
  exact hzero

/-- The central row-wise direction lemma.  Its energy hypotheses are the
ordinary quadratic identities for a polar normalization and an orthogonal
unit stress eigenvector; they are proved from the matrices below. -/
theorem row_certificate_of_normalized_energy {n k l : ℕ}
    (P : Config n l) (Z Q : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (v : Fin n → ℝ)
    (t μ : ℝ) (hkl : l < k) (hμ : t < μ)
    (hbound : ∀ j, S j j ≤ t)
    (hH : (blockHessian Z S).PosSemidef)
    (hnorm : ∀ (a : Fin k → ℝ) (c : ℝ),
      dotProduct (Q *ᵥ a + c • v) (Q *ᵥ a + c • v) = dotProduct a a + c ^ 2)
    (henergy : ∀ (a : Fin k → ℝ) (c : ℝ),
      P.transpose *ᵥ (Q *ᵥ a + c • v) = 0 →
      dotProduct a (covariance Z *ᵥ a) + μ * c ^ 2 -
        ∑ j, S j j * ((Q *ᵥ a + c • v) j) ^ 2 = 0)
    (htransfer : ∀ a : Fin k → ℝ, covariance Z *ᵥ a = t • a →
      Z *ᵥ a = Real.sqrt t • (Q *ᵥ a))
    (i : Fin n) (hi : S i i = t) :
    ∃ a : Fin k → ℝ, a ≠ 0 ∧ covariance Z *ᵥ a = t • a ∧
      dotProduct (Z i) a = 0 ∧
        ∀ j, S j j < t → dotProduct (Z j) a = 0 := by
  obtain ⟨a, c, hne, hker, ho⟩ :=
    augmented_matrix_kernel_vector hkl P Q v (Z i)
  have hq : 0 ≤ dotProduct a (covariance Z *ᵥ a) - t * dotProduct a a := by
    simpa only [ho, hi, zero_pow (by decide : 2 ≠ 0), mul_zero, add_zero]
      using diagonal_quad_nonneg Z S hH i a
  have hd := energy_to_decomposition a (Q *ᵥ a + c • v) (fun j => S j j)
    t μ c (dotProduct a (covariance Z *ᵥ a)) (hnorm a c) (henergy a c hker)
  obtain ⟨hc, hqz, hsupp⟩ := vanishing_decomposition (fun j => S j j)
    (Q *ᵥ a + c • v) t μ (dotProduct a (covariance Z *ᵥ a) - t * dotProduct a a)
    c hμ hbound hq hd
  have ha : a ≠ 0 := hne.resolve_right (not_not_intro hc)
  have he : covariance Z *ᵥ a = t • a := by
    rw [← hi]
    apply covariance_eigen_of_point_quad_zero Z S hH i a ho
    simpa only [ho, hi, zero_pow (by decide : 2 ≠ 0), mul_zero, add_zero] using hqz
  refine ⟨a, ha, he, ho, ?_⟩
  intro j hj
  have hj0 : (Q *ᵥ a) j = 0 := by simpa [hc] using hsupp j hj
  have hja := congrFun (htransfer a he) j
  change dotProduct (Z j) a = Real.sqrt t * (Q *ᵥ a) j at hja
  rw [hj0, mul_zero] at hja
  exact hja

/-- Matrix-level form of the row certificate.  All auxiliary energy
identities are discharged from the original centered Gram identity. -/
theorem row_certificate_from_polar {n k l : ℕ}
    (P : Config n l) (Z Q : Config n k)
    (S : Matrix (Fin n) (Fin n) ℝ) (v : Fin n → ℝ)
    (t μ : ℝ) (hkl : l < k) (hμ : t < μ)
    (hbound : ∀ j, S j j ≤ t)
    (hH : (blockHessian Z S).PosSemidef)
    (hZ : Centered Z) (hS : S.IsHermitian) (hSZ : S * Z = 0)
    (hQ : Q.transpose * Q = 1)
    (hQYQ : Q.transpose * gram Z * Q = covariance Z)
    (hQR : ∃ R : Matrix (Fin k) (Fin k) ℝ, Q = Z * R)
    (hZtv : Z.transpose *ᵥ v = 0) (hv : dotProduct v v = 1)
    (hSv : S *ᵥ v = μ • v) (hvs : ∑ j, v j = 0)
    (hidentity : gram P = gram Z + S - diagCorrection S)
    (htransfer : ∀ a : Fin k → ℝ, covariance Z *ᵥ a = t • a →
      Z *ᵥ a = Real.sqrt t • (Q *ᵥ a))
    (i : Fin n) (hi : S i i = t) :
    ∃ a : Fin k → ℝ, a ≠ 0 ∧ covariance Z *ᵥ a = t • a ∧
      dotProduct (Z i) a = 0 ∧
        ∀ j, S j j < t → dotProduct (Z j) a = 0 := by
  obtain ⟨R, hQR⟩ := hQR
  change ∀ a, ∑ i, Z i a = 0 at hZ
  have hQc : Centered Q := by
    intro a
    rw [hQR]
    simp only [Matrix.mul_apply]
    rw [Finset.sum_comm]
    simp only [← Finset.sum_mul, hZ, zero_mul, Finset.sum_const_zero]
  have hQv : Q.transpose *ᵥ v = 0 := by
    rw [hQR, Matrix.transpose_mul, ← Matrix.mulVec_mulVec, hZtv, Matrix.mulVec_zero]
  have hSQ : S * Q = 0 := by
    rw [hQR, ← Matrix.mul_assoc, hSZ, Matrix.zero_mul]
  have hQBQ : Q.transpose * (gram Z + S) * Q = covariance Z := by
    rw [Matrix.mul_add, Matrix.add_mul, hQYQ, Matrix.mul_assoc,
      hSQ, Matrix.mul_zero, add_zero]
  have hBv : (gram Z + S) *ᵥ v = μ • v := by
    rw [Matrix.add_mulVec, gram, ← Matrix.mulVec_mulVec, hZtv,
      Matrix.mulVec_zero, zero_add, hSv]
  have hY : (gram Z).IsHermitian := by
    simpa [gram] using (Matrix.posSemidef_self_mul_conjTranspose Z).1
  have hB : (gram Z + S).IsHermitian := hY.add hS
  exact row_certificate_of_normalized_energy P Z Q S v t μ hkl hμ hbound hH
    (normalized_lift_norm Q v hQ hQv hv)
    (normalized_energy P Z Q S v μ hB hQBQ hQv hv hBv hidentity hQc hvs)
    htransfer i hi

end SStress


==> anc/lean4/SStress/RowDirectionsBasic.lean <==
import SStress.Definitions

open scoped BigOperators Matrix
open Matrix

namespace SStress

theorem dot_mulVec_transpose {n k : ℕ} (Q : Config n k)
    (a : Fin k → ℝ) (w : Fin n → ℝ) :
    dotProduct (Q *ᵥ a) w = dotProduct a (Q.transpose *ᵥ w) := by
  rw [dotProduct_comm, Matrix.dotProduct_mulVec, ← Matrix.mulVec_transpose,
    dotProduct_comm]

/-- The polar image and a perpendicular unit vector give an isometric lift. -/
theorem normalized_lift_norm {n k : ℕ} (Q : Config n k) (v : Fin n → ℝ)
    (hQ : Q.transpose * Q = 1) (hQv : Q.transpose *ᵥ v = 0)
    (hv : dotProduct v v = 1) (a : Fin k → ℝ) (c : ℝ) :
    dotProduct (Q *ᵥ a + c • v) (Q *ᵥ a + c • v) = dotProduct a a + c ^ 2 := by
  have hnorm : dotProduct (Q *ᵥ a) (Q *ᵥ a) = dotProduct a a := by
    rw [dot_mulVec_transpose, Matrix.mulVec_mulVec, hQ, Matrix.one_mulVec]
  have horth : dotProduct (Q *ᵥ a) v = 0 := by
    rw [dot_mulVec_transpose, hQv, dotProduct_zero]
  have horth' : dotProduct v (Q *ᵥ a) = 0 := by rw [dotProduct_comm, horth]
  simp only [add_dotProduct, dotProduct_add, smul_dotProduct,
    dotProduct_smul, smul_eq_mul, hnorm, horth, horth', hv]
  ring

/-- A dimension deficit remains after adding the same scalar constraint to
the source and the target.  This is the only dimension counting used in the
row-wise proof. -/
theorem augmented_kernel_vector {k l : ℕ} (hkl : l < k)
    (f : ((Fin k → ℝ) × ℝ) →ₗ[ℝ] (Fin l → ℝ))
    (z : Fin k → ℝ) :
    ∃ a : Fin k → ℝ, ∃ c : ℝ,
      (a ≠ 0 ∨ c ≠ 0) ∧ f (a, c) = 0 ∧ dotProduct z a = 0 := by
  let g : ((Fin k → ℝ) × ℝ) →ₗ[ℝ] ((Fin l → ℝ) × ℝ) :=
    { toFun := fun x => (f x, dotProduct z x.1)
      map_add' := by
        intro x y
        simp [dotProduct_add]
      map_smul' := by
        intro c x
        simp [dotProduct_smul] }
  have hdim : Module.finrank ℝ ((Fin l → ℝ) × ℝ) <
      Module.finrank ℝ ((Fin k → ℝ) × ℝ) := by
    simpa using Nat.add_lt_add_right hkl 1
  have hker : LinearMap.ker g ≠ ⊥ :=
    LinearMap.ker_ne_bot_of_finrank_lt hdim
  obtain ⟨x, hx, hne⟩ := (LinearMap.ker g).ne_bot_iff.mp hker
  have hg : g x = 0 := hx
  refine ⟨x.1, x.2, ?_, ?_, ?_⟩
  · by_contra h
    push_neg at h
    exact hne (Prod.ext h.1 h.2)
  · exact congrArg Prod.fst hg
  · exact congrArg Prod.snd hg

/-- Concrete form of the augmented kernel argument. -/
theorem augmented_matrix_kernel_vector {n k l : ℕ} (hkl : l < k)
    (P : Config n l) (Q : Config n k) (v : Fin n → ℝ)
    (z : Fin k → ℝ) :
    ∃ a : Fin k → ℝ, ∃ c : ℝ,
      (a ≠ 0 ∨ c ≠ 0) ∧
      P.transpose *ᵥ (Q *ᵥ a + c • v) = 0 ∧ dotProduct z a = 0 := by
  let f : ((Fin k → ℝ) × ℝ) →ₗ[ℝ] (Fin l → ℝ) :=
    { toFun := fun x => P.transpose *ᵥ (Q *ᵥ x.1 + x.2 • v)
      map_add' := by
        intro x y
        change P.transpose *ᵥ (Q *ᵥ (x.1 + y.1) + (x.2 + y.2) • v) =
          P.transpose *ᵥ (Q *ᵥ x.1 + x.2 • v) +
          P.transpose *ᵥ (Q *ᵥ y.1 + y.2 • v)
        simp only [mulVec_add, add_smul]
        abel
      map_smul' := by
        intro c x
        change P.transpose *ᵥ (Q *ᵥ (c • x.1) + (c * x.2) • v) =
          c • (P.transpose *ᵥ (Q *ᵥ x.1 + x.2 • v))
        rw [mulVec_smul, MulAction.mul_smul, ← smul_add, mulVec_smul] }
  exact augmented_kernel_vector hkl f z

/-- A zero sum of a nonnegative local curvature, a positive spectral term,
and nonnegative diagonal gaps forces the spectral coordinate to vanish and
the vector to be supported on the maximum diagonal. -/
theorem vanishing_decomposition {n : ℕ} (s u : Fin n → ℝ)
    (t μ q c : ℝ) (hμ : t < μ) (hs : ∀ j, s j ≤ t) (hq : 0 ≤ q)
    (heq : q + (μ - t) * c ^ 2 + ∑ j, (t - s j) * (u j) ^ 2 = 0) :
    c = 0 ∧ q = 0 ∧ ∀ j, s j < t → u j = 0 := by
  have hterm : ∀ j, 0 ≤ (t - s j) * (u j) ^ 2 :=
    fun j => mul_nonneg (sub_nonneg.mpr (hs j)) (sq_nonneg _)
  have hsum : 0 ≤ ∑ j, (t - s j) * (u j) ^ 2 := Finset.sum_nonneg (fun j _ => hterm j)
  have hcq : 0 ≤ (μ - t) * c ^ 2 := mul_nonneg (le_of_lt (sub_pos.mpr hμ)) (sq_nonneg _)
  have hcz : (μ - t) * c ^ 2 = 0 := by linarith
  have hc : c = 0 := by
    have hc2 := (mul_eq_zero.mp hcz).resolve_left (ne_of_gt (sub_pos.mpr hμ))
    nlinarith [sq_nonneg c]
  have hqz : q = 0 := by linarith
  have hsz : ∑ j, (t - s j) * (u j) ^ 2 = 0 := by linarith
  refine ⟨hc, hqz, ?_⟩
  intro j hj
  have hjz : (t - s j) * (u j) ^ 2 = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun j _ => hterm j)).mp hsz j (Finset.mem_univ _)
  have hu2 := (mul_eq_zero.mp hjz).resolve_left (ne_of_gt (sub_pos.mpr hj))
  nlinarith [sq_nonneg (u j)]

/-- Rearrange a Gram energy identity into its three nonnegative terms. -/
theorem energy_to_decomposition {n k : ℕ}
    (a : Fin k → ℝ) (u s : Fin n → ℝ) (t μ c b : ℝ)
    (hnorm : dotProduct u u = dotProduct a a + c ^ 2)
    (henergy : b + μ * c ^ 2 - ∑ j, s j * (u j) ^ 2 = 0) :
    (b - t * dotProduct a a) + (μ - t) * c ^ 2 +
      ∑ j, (t - s j) * (u j) ^ 2 = 0 := by
  have hsum : (∑ j, (t - s j) * (u j) ^ 2) =
      t * dotProduct u u - ∑ j, s j * (u j) ^ 2 := by
    simp only [dotProduct, pow_two, sub_mul, Finset.sum_sub_distrib,
      ← Finset.mul_sum]
  rw [hsum, hnorm]
  linarith


/-- Quadratic expansion of a symmetric matrix on an orthogonal lift. -/
theorem normalized_lift_quadratic {n k : ℕ}
    (Q : Config n k) (v : Fin n → ℝ)
    (B : Matrix (Fin n) (Fin n) ℝ) (C : Matrix (Fin k) (Fin k) ℝ)
    (μ : ℝ) (hB : B.IsHermitian) (hQBQ : Q.transpose * B * Q = C)
    (hQv : Q.transpose *ᵥ v = 0) (hv : dotProduct v v = 1)
    (hBv : B *ᵥ v = μ • v) (a : Fin k → ℝ) (c : ℝ) :
    dotProduct (Q *ᵥ a + c • v) (B *ᵥ (Q *ᵥ a + c • v)) =
      dotProduct a (C *ᵥ a) + μ * c ^ 2 := by
  have hqq : dotProduct (Q *ᵥ a) (B *ᵥ (Q *ᵥ a)) = dotProduct a (C *ᵥ a) := by
    rw [dot_mulVec_transpose, Matrix.mulVec_mulVec, Matrix.mulVec_mulVec, hQBQ]
  have hqv : dotProduct (Q *ᵥ a) (B *ᵥ v) = 0 := by
    rw [hBv, dotProduct_smul, dot_mulVec_transpose, hQv, dotProduct_zero, smul_zero]
  have hvq : dotProduct v (B *ᵥ (Q *ᵥ a)) = 0 := by
    have hBt : B.transpose = B := by simpa using hB
    rw [Matrix.dotProduct_mulVec, ← Matrix.mulVec_transpose, hBt, dotProduct_comm, hqv]
  have hvv : dotProduct v (B *ᵥ v) = μ := by
    rw [hBv, dotProduct_smul, hv]
    simp
  simp only [Matrix.mulVec_add, Matrix.mulVec_smul, add_dotProduct, dotProduct_add,
    smul_dotProduct, dotProduct_smul, smul_eq_mul, hqq, hqv, hvq, hvv]
  ring

end SStress


==> anc/lean4/SStress/StressPositive.lean <==
import SStress.Definitions

open scoped BigOperators Matrix ComplexOrder
open Matrix

namespace SStress

/-- A real symmetric matrix minus a scalar below all its eigenvalues is PSD. -/
theorem hermitian_sub_scalar_posSemidef {ι : Type*} [Fintype ι] [DecidableEq ι]
    {S : Matrix ι ι ℝ} (hS : S.IsHermitian) (a : ℝ)
    (ha : ∀ i, a ≤ hS.eigenvalues i) :
    (S - a • (1 : Matrix ι ι ℝ)).PosSemidef := by
  let U : Matrix ι ι ℝ := hS.eigenvectorUnitary
  have hU : U * U.conjTranspose = 1 := by
    exact unitary.coe_mul_star_self hS.eigenvectorUnitary
  have hdiag : (Matrix.diagonal (fun i => hS.eigenvalues i - a)).PosSemidef :=
    Matrix.PosSemidef.diagonal (fun i => sub_nonneg.mpr (ha i))
  have heq : S - a • (1 : Matrix ι ι ℝ) =
      U * Matrix.diagonal (fun i => hS.eigenvalues i - a) * U.conjTranspose := by
    have hd : Matrix.diagonal (fun i => hS.eigenvalues i - a) =
        Matrix.diagonal hS.eigenvalues - a • (1 : Matrix ι ι ℝ) := by
      ext i j
      by_cases hij : i = j <;> simp [Matrix.diagonal_apply, hij]
    rw [hd, Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_smul, Matrix.smul_mul,
      Matrix.mul_one, hU]
    congr 1
    simpa [U, Function.comp_def] using hS.spectral_theorem
  rw [heq]
  exact hdiag.mul_mul_conjTranspose_same U

/-- A scalar above all eigenvalues dominates the matrix in PSD order. -/
theorem scalar_sub_hermitian_posSemidef {ι : Type*} [Fintype ι] [DecidableEq ι]
    {S : Matrix ι ι ℝ} (hS : S.IsHermitian) (a : ℝ)
    (ha : ∀ i, hS.eigenvalues i ≤ a) :
    (a • (1 : Matrix ι ι ℝ) - S).PosSemidef := by
  let U : Matrix ι ι ℝ := hS.eigenvectorUnitary
  have hU : U * U.conjTranspose = 1 := by
    exact unitary.coe_mul_star_self hS.eigenvectorUnitary
  have hdiag : (Matrix.diagonal (fun i => a - hS.eigenvalues i)).PosSemidef :=
    Matrix.PosSemidef.diagonal (fun i => sub_nonneg.mpr (ha i))
  have heq : a • (1 : Matrix ι ι ℝ) - S =
      U * Matrix.diagonal (fun i => a - hS.eigenvalues i) * U.conjTranspose := by
    have hd : Matrix.diagonal (fun i => a - hS.eigenvalues i) =
        a • (1 : Matrix ι ι ℝ) - Matrix.diagonal hS.eigenvalues := by
      ext i j
      by_cases hij : i = j <;> simp [Matrix.diagonal_apply, hij]
    rw [hd, Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_smul, Matrix.smul_mul,
      Matrix.mul_one, hU]
    congr 1
    simpa [U, Function.comp_def] using hS.spectral_theorem
  rw [heq]
  exact hdiag.mul_mul_conjTranspose_same U

/-- The quadratic form of a real PSD matrix is nonnegative. -/
theorem real_posSemidef_quadratic {ι : Type*} [Fintype ι]
    {A : Matrix ι ι ℝ} (hA : A.PosSemidef) (v : ι → ℝ) :
    0 ≤ dotProduct v (A *ᵥ v) := by
  simpa only [star_trivial] using hA.2 v

/-- A zero diagonal of a PSD matrix has zero column. -/
theorem posSemidef_zero_diagonal_column {ι : Type*} [Fintype ι] [DecidableEq ι]
    {A : Matrix ι ι ℝ} (hA : A.PosSemidef) (i : ι) (hi : A i i = 0) :
    ∀ j, A j i = 0 := by
  have hzero : dotProduct (star (Pi.single i (1 : ℝ)))
      (A *ᵥ Pi.single i 1) = 0 := by
    simpa using hi
  have hz := (hA.dotProduct_mulVec_zero_iff (Pi.single i 1)).mp hzero
  intro j
  simpa using congrFun hz j

/-- A nonzero eigenvalue bound is strict on every diagonal of a row-zero matrix. -/
theorem strict_diagonal_lower {ι : Type*} [Fintype ι] [DecidableEq ι]
    {S : Matrix ι ι ℝ} (hS : S.IsHermitian)
    (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0) {a : ℝ} (ha : a ≠ 0)
    (hA : (S - a • (1 : Matrix ι ι ℝ)).PosSemidef) :
    ∀ i, a < S i i := by
  intro i
  have hle : 0 ≤ S i i - a := by
    simpa using real_posSemidef_quadratic hA (Pi.single i 1)
  have hne : S i i - a ≠ 0 := by
    intro hz
    have hcol := posSemidef_zero_diagonal_column hA i (by simpa using hz)
    have hsym : ∀ j, S j i = S i j := by
      intro j
      simpa using hS.apply i j
    have hs : ∀ j, S i j = if j = i then a else 0 := by
      intro j
      have hj := hcol j
      simp only [Matrix.sub_apply, Matrix.smul_apply, Matrix.one_apply, smul_eq_mul] at hj
      rw [hsym j] at hj
      by_cases hji : j = i
      · subst j
        simp only [ite_true]
        linarith
      · simp_all
    have hri := congrFun hrow i
    simp only [Matrix.mulVec, dotProduct, mul_one, Pi.zero_apply] at hri
    simp only [hs, Finset.sum_ite_eq', Finset.mem_univ, if_true] at hri
    exact ha hri
  exact lt_of_le_of_ne (by linarith) (fun he => hne (by linarith))

/-- Upper counterpart of `strict_diagonal_lower`. -/
theorem strict_diagonal_upper {ι : Type*} [Fintype ι] [DecidableEq ι]
    {S : Matrix ι ι ℝ} (hS : S.IsHermitian)
    (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0) {a : ℝ} (ha : a ≠ 0)
    (hA : (a • (1 : Matrix ι ι ℝ) - S).PosSemidef) :
    ∀ i, S i i < a := by
  have hn : (-S).IsHermitian := hS.neg
  have hnr : (-S) *ᵥ (fun _ => (1 : ℝ)) = 0 := by rw [Matrix.neg_mulVec, hrow, neg_zero]
  have hnA : (-S - (-a) • (1 : Matrix ι ι ℝ)).PosSemidef := by
    convert hA using 1
    ext i j
    simp only [Matrix.sub_apply, Matrix.neg_apply, Matrix.smul_apply, smul_eq_mul]
    ring
  have hh := strict_diagonal_lower hn hnr (neg_ne_zero.mpr ha) hnA
  intro i
  have := hh i
  simpa using this


/-- A real Hermitian matrix can be moved across a dot product. -/
theorem hermitian_dot_mulVec {ι : Type*} [Fintype ι]
    {S : Matrix ι ι ℝ} (hS : S.IsHermitian) (v w : ι → ℝ) :
    dotProduct v (S *ᵥ w) = dotProduct (S *ᵥ v) w := by
  rw [Matrix.dotProduct_mulVec, ← Matrix.mulVec_transpose]
  have ht : S.transpose = S := by simpa using hS
  rw [ht]

/-- Nonzero-eigenvalue eigenvectors of a row-zero symmetric matrix are centered. -/
theorem eigenvector_sum_zero {n : ℕ} {S : Matrix (Fin n) (Fin n) ℝ}
    (hS : S.IsHermitian) (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0)
    {a : ℝ} (ha : a ≠ 0) {v : Fin n → ℝ} (hv : S *ᵥ v = a • v) :
    ∑ i, v i = 0 := by
  have h := hermitian_dot_mulVec hS (fun _ => 1) v
  rw [hrow, zero_dotProduct, hv, dotProduct_smul] at h
  simp only [dotProduct, one_mul, smul_eq_mul] at h
  exact (mul_eq_zero.mp h).resolve_left ha

/-- Centering fixes a vector whose coordinate sum is zero. -/
theorem centerMatrix_mulVec_centered {n : ℕ} (v : Fin n → ℝ)
    (hv : ∑ i, v i = 0) : centerMatrix n *ᵥ v = v := by
  ext i
  simp [centerMatrix, Matrix.mulVec, dotProduct, sub_mul,
    Finset.sum_sub_distrib, ← Finset.mul_sum, hv]

theorem centerMatrix_isHermitian (n : ℕ) : (centerMatrix n).IsHermitian := by
  apply Matrix.IsHermitian.ext
  intro i j
  simp [centerMatrix, eq_comm]

/-- On centered vectors the double-centered diagonal has its original quadratic form. -/
theorem diagCorrection_quadratic {n : ℕ} (S : Matrix (Fin n) (Fin n) ℝ)
    (v : Fin n → ℝ) (hv : ∑ i, v i = 0) :
    dotProduct v (diagCorrection S *ᵥ v) = ∑ i, S i i * (v i)^2 := by
  unfold diagCorrection
  rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec,
    centerMatrix_mulVec_centered v hv,
    hermitian_dot_mulVec (centerMatrix_isHermitian n),
    centerMatrix_mulVec_centered v hv]
  simp only [dotProduct, Matrix.mulVec_diagonal]
  apply Finset.sum_congr rfl
  intro i hi
  ring

/-- An annihilating factor annihilates eigenvectors with nonzero eigenvalue. -/
theorem annihilate_eigenvector {ι κ : Type*} [Fintype ι] [Fintype κ]
    {S : Matrix ι ι ℝ} {A : Matrix κ ι ℝ} (hAS : A * S = 0)
    {a : ℝ} (ha : a ≠ 0) {v : ι → ℝ} (hv : S *ᵥ v = a • v) :
    A *ᵥ v = 0 := by
  have h : a • (A *ᵥ v) = 0 := by
    rw [← Matrix.mulVec_smul, ← hv, Matrix.mulVec_mulVec, hAS, Matrix.zero_mulVec]
  exact (smul_eq_zero.mp h).resolve_left ha

/-- The stress is PSD at a first-order point, in Gram-matrix form. -/
theorem stress_posSemidef_of_gram {n : ℕ}
    {S Y G : Matrix (Fin n) (Fin n) ℝ}
    (hS : S.IsHermitian) (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0)
    (hYS : Y * S = 0) (hG : G.PosSemidef)
    (hidentity : G = Y + S - diagCorrection S) : S.PosSemidef := by
  classical
  apply hS.posSemidef_of_eigenvalues_nonneg
  intro j
  by_contra hj
  have hneg : hS.eigenvalues j < 0 := lt_of_not_ge hj
  obtain ⟨i, hi, hmin⟩ := Finset.exists_min_image Finset.univ hS.eigenvalues
    (Finset.univ_nonempty_iff.mpr ⟨j⟩)
  let a := hS.eigenvalues i
  have hamin : ∀ q, a ≤ hS.eigenvalues q := fun q => hmin q (Finset.mem_univ q)
  have ha : a < 0 := lt_of_le_of_lt (hamin j) hneg
  have hane : a ≠ 0 := ne_of_lt ha
  have hshift := hermitian_sub_scalar_posSemidef hS a hamin
  have hdiag := strict_diagonal_lower hS hrow hane hshift
  let v : Fin n → ℝ := hS.eigenvectorBasis i
  have heig : S *ᵥ v = a • v := hS.mulVec_eigenvectorBasis i
  have hvne : v ≠ 0 := by
    exact hS.eigenvectorBasis.orthonormal.ne_zero i
  have hcenter := eigenvector_sum_zero hS hrow hane heig
  have hYv := annihilate_eigenvector hYS hane heig
  have hq := real_posSemidef_quadratic hG v
  rw [hidentity, Matrix.sub_mulVec, Matrix.add_mulVec,
    hYv, zero_add, dotProduct_sub, heig, dotProduct_smul,
    diagCorrection_quadratic S v hcenter] at hq
  obtain ⟨q, hqne⟩ := Function.ne_iff.mp hvne
  have hsum : ∑ q, a * (v q)^2 < ∑ q, S q q * (v q)^2 := by
    apply Finset.sum_lt_sum
    · intro q hq
      exact mul_le_mul_of_nonneg_right (le_of_lt (hdiag q)) (sq_nonneg _)
    · refine ⟨q, Finset.mem_univ q, ?_⟩
      exact mul_lt_mul_of_pos_right (hdiag q) (sq_pos_of_ne_zero hqne)
  have heq : (∑ q, a * (v q)^2) = a * dotProduct v v := by
    rw [← Finset.mul_sum]
    congr 1
    simp only [dotProduct, pow_two]
  rw [heq] at hsum
  simp only [smul_eq_mul] at hq
  linarith

/-- First-order annihilation implies positivity of the complete-data stress. -/
theorem stress_posSemidef {n k : ℕ} {Z : Config n k}
    {S G : Matrix (Fin n) (Fin n) ℝ}
    (hS : S.IsHermitian) (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0)
    (hSZ : S * Z = 0) (hG : G.PosSemidef)
    (hidentity : G = gram Z + S - diagCorrection S) : S.PosSemidef := by
  apply stress_posSemidef_of_gram hS hrow _ hG hidentity
  have ht : S.transpose = S := by simpa using hS
  have hZS : Z.transpose * S = 0 := by
    have h := congrArg Matrix.transpose hSZ
    simpa [Matrix.transpose_mul, ht] using h
  simp [gram, Matrix.mul_assoc, hZS]


/-- A nonzero PSD row-zero stress has an eigenvalue strictly above every diagonal. -/
theorem exists_stress_eigen_gt_diag {n : ℕ}
    {S : Matrix (Fin n) (Fin n) ℝ} (hS : S.PosSemidef)
    (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0) (hne : S ≠ 0) :
    ∃ (a : ℝ) (v : Fin n → ℝ), 0 < a ∧ v ≠ 0 ∧
      S *ᵥ v = a • v ∧ (∑ i, v i = 0) ∧ (∀ i, S i i < a) ∧
      dotProduct v v = 1 := by
  classical
  have heigs : hS.1.eigenvalues ≠ 0 := by
    intro hz
    apply hne
    have h := hS.1.spectral_theorem
    rwa [hz, Pi.comp_zero, RCLike.ofReal_zero,
      (by rfl : Function.const (Fin n) (0 : ℝ) = fun _ => 0),
      Matrix.diagonal_zero, Matrix.mul_zero, Matrix.zero_mul] at h
  obtain ⟨j, hj⟩ := Function.ne_iff.mp heigs
  have hjpos : 0 < hS.1.eigenvalues j :=
    lt_of_le_of_ne (hS.eigenvalues_nonneg j) (Ne.symm hj)
  obtain ⟨i, hi, hmax⟩ := Finset.exists_max_image Finset.univ hS.1.eigenvalues
    (Finset.univ_nonempty_iff.mpr ⟨j⟩)
  let a := hS.1.eigenvalues i
  have hamax : ∀ q, hS.1.eigenvalues q ≤ a := fun q => hmax q (Finset.mem_univ q)
  have ha : 0 < a := lt_of_lt_of_le hjpos (hamax j)
  let v : Fin n → ℝ := hS.1.eigenvectorBasis i
  have heig : S *ᵥ v = a • v := hS.1.mulVec_eigenvectorBasis i
  refine ⟨a, v, ha, hS.1.eigenvectorBasis.orthonormal.ne_zero i, heig,
    eigenvector_sum_zero hS.1 hrow (ne_of_gt ha) heig, ?_, ?_⟩
  · exact strict_diagonal_upper hS.1 hrow (ne_of_gt ha)
      (scalar_sub_hermitian_posSemidef hS.1 a hamax)
  · have hinner := real_inner_self_eq_norm_sq (hS.1.eigenvectorBasis i)
    simpa only [EuclideanSpace.inner_eq_star_dotProduct, star_trivial,
      hS.1.eigenvectorBasis.orthonormal.1 i, one_pow] using hinner

/-- The high stress direction is also orthogonal to every configuration column. -/
theorem exists_stress_eigen_gt_diag_orthogonal {n k : ℕ} {Z : Config n k}
    {S : Matrix (Fin n) (Fin n) ℝ} (hS : S.PosSemidef)
    (hrow : S *ᵥ (fun _ => (1 : ℝ)) = 0) (hne : S ≠ 0)
    (hSZ : S * Z = 0) :
    ∃ (a : ℝ) (v : Fin n → ℝ), 0 < a ∧ v ≠ 0 ∧
      S *ᵥ v = a • v ∧ (∑ i, v i = 0) ∧ (∀ i, S i i < a) ∧
      Z.transpose *ᵥ v = 0 ∧ dotProduct v v = 1 := by
  obtain ⟨a, v, ha, hv, heig, hsum, hdiag, hunit⟩ :=
    exists_stress_eigen_gt_diag hS hrow hne
  refine ⟨a, v, ha, hv, heig, hsum, hdiag, ?_, hunit⟩
  apply annihilate_eigenvector _ (ne_of_gt ha) heig
  have ht : S.transpose = S := by simpa using hS.1
  have h := congrArg Matrix.transpose hSZ
  simpa [Matrix.transpose_mul, ht] using h


/-- A nonzero real PSD matrix attains a positive maximum diagonal. -/
theorem exists_positive_max_diagonal {ι : Type*} [Fintype ι] [DecidableEq ι]
    {S : Matrix ι ι ℝ} (hS : S.PosSemidef) (hne : S ≠ 0) :
    ∃ i, 0 < S i i ∧ ∀ j, S j j ≤ S i i := by
  classical
  have hex : ∃ i, S i i ≠ 0 := by
    by_contra! hz
    apply hne
    ext i j
    exact posSemidef_zero_diagonal_column hS j (hz j) i
  obtain ⟨j, hj⟩ := hex
  have hjpos : 0 < S j j := by
    have hnonneg : 0 ≤ S j j := by
      simpa using real_posSemidef_quadratic hS (Pi.single j 1)
    exact lt_of_le_of_ne hnonneg (Ne.symm hj)
  obtain ⟨i, hi, hmax⟩ := Finset.exists_max_image Finset.univ (fun i => S i i)
    (Finset.univ_nonempty_iff.mpr ⟨j⟩)
  exact ⟨i, lt_of_lt_of_le hjpos (hmax j (Finset.mem_univ j)),
    fun q => hmax q (Finset.mem_univ q)⟩

end SStress


==> anc/lean4/environment_provenance.json <==
{
  "lean_version": "4.19.0",
  "lean_commit": "6caaee842e94",
  "lean_release_url": "https://github.com/leanprover/lean4/releases/download/v4.19.0/lean-4.19.0-linux.tar.zst",
  "lean_archive_sha256": "6fe3ce97a58f44e2b3567d455b994eacec5bfe9ae7774f2a573444480ba813fe",
  "mathlib_repository": "https://github.com/leanprover-community/mathlib4.git",
  "mathlib_revision": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "checked_lean_version_output": "Lean (version 4.19.0, x86_64-unknown-linux-gnu, commit 6caaee842e94, Release)",
  "cache_status": "Full official mathlib cache downloaded and unpacked successfully: 6641 modules",
  "lake_version": "Lake version 5.0.0-6caaee8 (Lean version 4.19.0)",
  "targeted_cache_download_success_count": 1275,
  "targeted_cache_download_failure_count": 0,
  "full_cache_download_success_count": 6641,
  "full_cache_download_failure_count": 0
}


==> anc/lean4/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c4919189477c3221e6a204008998b0d724f49904",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.57",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "sstress_formal",
 "lakeDir": ".lake"}


==> anc/lean4/lakefile.toml <==
name = "sstress_formal"
version = "0.1.0"
defaultTargets = ["SStress"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"

[[lean_lib]]
name = "SStress"


==> anc/lean4/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/lean4/scripts/README.md <==
# Reproducing the formal verification

Install Lean 4.19.0 using the official Lean toolchain installer, then run
`lake update` and `lake exe cache get` from the project root. The tracked
`lake-manifest.json` fixes mathlib and all transitive dependencies. The mathlib
revision is `c44e0c8ee63ca166450922a373c7409c5d26b00b`.

Run:

```sh
python3 scripts/verify_release.py
```

The script locates `lake` on the executable search path. The optional
`--lake /absolute/path/to/lake` argument selects another installation.
Each invocation creates a new evidence directory under `verification/`.
An existing directory is never reused or overwritten.

The verification checks the toolchain and dependency revisions, rejects
project source containing proof placeholders or new axiom declarations,
builds `SStress.Audit`, and invokes Lean on the audit file with `--trust=0`.
The audit checks an explicit statement of the required theorem and collects
the transitive axioms of every named theorem in the `SStress` namespace.
Only `propext`, `Classical.choice`, and `Quot.sound` are allowed. In particular,
`sorryAx`, extra problem-specific axioms, and native-evaluation axioms are
not allowed.

The output includes command logs, exact exit statuses, source SHA-256 hashes,
dependency revisions, and a JSON summary. Only a completed run with
`overall_status` equal to `PASSED` is a successful verification. The presence
of these scripts or of a partially produced log is not such a result.

The checked mathematical claim is about the complete, unweighted,
noise-free squared-stress objective with unrestricted point coordinates.
As with any formalization, a reader must also inspect that the printed
definitions match the intended mathematical problem. Kernel verification
is relative to the stated foundational axioms and the correctness of the
Lean implementation and computing platform.


==> anc/lean4/scripts/verify_release.py <==
#!/usr/bin/env python3
"""Build, inspect, and recheck the squared-stress formalization.

No successful verification is inferred from the presence of this script.
Each run records commands, exit codes, source hashes, and the actual outcome.
The final kernel invocation uses Lean's --trust=0 option.
"""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys

EXPECTED_TOOLCHAIN = "leanprover/lean4:v4.19.0"
EXPECTED_MATHLIB = "c44e0c8ee63ca166450922a373c7409c5d26b00b"
EXPECTED_LEAN_COMMIT = "6caaee842e94"
ROOT = Path(__file__).resolve().parents[1]


def now() -> str:
    return datetime.now(timezone.utc).isoformat()


def lean_code_only(text: str) -> str:
    """Remove nested block comments, line comments, and string contents."""
    out: list[str] = []
    i = 0
    depth = 0
    string = False
    while i < len(text):
        if depth:
            if text.startswith("/-", i):
                depth += 1
                out.extend("  ")
                i += 2
            elif text.startswith("-/", i):
                depth -= 1
                out.extend("  ")
                i += 2
            else:
                out.append("\n" if text[i] == "\n" else " ")
                i += 1
        elif string:
            if text[i] == "\\" and i + 1 < len(text):
                out.extend("  ")
                i += 2
            elif text[i] == '"':
                out.append(" ")
                string = False
                i += 1
            else:
                out.append("\n" if text[i] == "\n" else " ")
                i += 1
        elif text.startswith("/-", i):
            depth = 1
            out.extend("  ")
            i += 2
        elif text.startswith("--", i):
            end = text.find("\n", i)
            end = len(text) if end == -1 else end
            out.extend(" " * (end - i))
            i = end
        elif text[i] == '"':
            string = True
            out.append(" ")
            i += 1
        else:
            out.append(text[i])
            i += 1
    return "".join(out)


def source_paths() -> list[Path]:
    paths = list((ROOT / "SStress").rglob("*.lean"))
    paths.extend((ROOT / "scripts").glob("*.py"))
    paths.extend((ROOT / "scripts").glob("*.md"))
    for name in ["SStress.lean", "lean-toolchain", "lakefile.toml", "lake-manifest.json"]:
        path = ROOT / name
        if path.exists():
            paths.append(path)
    return sorted(set(paths))


def hashes() -> dict[str, str]:
    return {
        str(path.relative_to(ROOT)): hashlib.sha256(path.read_bytes()).hexdigest()
        for path in source_paths()
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="New directory for this run's evidence")
    parser.add_argument("--lake", help="Path to the Lake executable")
    args = parser.parse_args()
    stamp = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S.%fZ")
    output = args.output or ROOT / "verification" / stamp
    output = output.resolve()
    output.mkdir(parents=True, exist_ok=False)
    summary: dict = {
        "started_at": now(),
        "overall_status": "NOT_RUN",
        "required_theorem": "SStress.mainStatement_proved",
        "required_type": "SStress.MainStatement",
        "allowed_axioms": ["propext", "Classical.choice", "Quot.sound"],
        "stages": [],
    }

    def save() -> None:
        (output / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")

    save()
    env = os.environ.copy()
    bundled = ROOT / ".toolchains" / "lean-4.19.0-linux" / "bin"
    lake = args.lake or (str(bundled / "lake") if (bundled / "lake").exists()
                         else shutil.which("lake"))
    if lake is None:
        summary.update(overall_status="FAILED", error="Lake executable not found", ended_at=now())
        save()
        print(summary["error"], file=sys.stderr)
        return 1
    # Preserve an elan symlink named "lake": resolving it to "elan" would
    # change executable dispatch through argv[0].
    lake = str(Path(lake).absolute())
    env["PATH"] = str(Path(lake).parent) + os.pathsep + env.get("PATH", "")

    def run(label: str, command: list[str], cwd: Path = ROOT) -> str:
        entry = {"name": label, "command": command, "cwd": str(cwd),
                 "status": "RUNNING", "started_at": now()}
        summary["stages"].append(entry)
        save()
        log = output / (label + ".log")
        print("Running:", " ".join(command), flush=True)
        with log.open("w") as stream:
            process = subprocess.Popen(command, cwd=cwd, env=env, stdin=subprocess.DEVNULL,
                                       stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                       text=True, encoding="utf-8", errors="replace")
            assert process.stdout is not None
            for line in process.stdout:
                stream.write(line)
                stream.flush()
                sys.stdout.write(line)
                sys.stdout.flush()
            code = process.wait()
        entry.update(exit_code=code, ended_at=now(),
                     status="PASSED" if code == 0 else "FAILED", log=log.name)
        save()
        if code:
            raise RuntimeError(f"{label} exited with status {code}")
        return log.read_text()

    try:
        summary["overall_status"] = "RUNNING"
        save()
        before = hashes()
        (output / "source_sha256.json").write_text(json.dumps(before, indent=2) + "\n")
        forbidden = re.compile(
            r"\b(?:sorry|admit|axiom|sorryAx|native_decide|unsafe|implemented_by|extern)\b"
            r"|debug\.skipKernelTC|Lean\.ofReduceBool"
        )
        findings = []
        for path in source_paths():
            if path.suffix != ".lean":
                continue
            code = lean_code_only(path.read_text())
            for match in forbidden.finditer(code):
                findings.append({"path": str(path.relative_to(ROOT)),
                                 "line": code.count("\n", 0, match.start()) + 1,
                                 "token": match.group()})
        summary["source_scan"] = {"findings": findings,
                                  "status": "FAILED" if findings else "PASSED"}
        if findings:
            raise RuntimeError("Forbidden proof escape or axiom declaration in project source")
        if (ROOT / "lean-toolchain").read_text().strip() != EXPECTED_TOOLCHAIN:
            raise RuntimeError("Unexpected lean-toolchain pin")
        manifest = json.loads((ROOT / "lake-manifest.json").read_text())
        packages = manifest["packages"]
        mathlib = [p for p in packages if p["name"] == "mathlib"]
        if len(mathlib) != 1 or mathlib[0]["rev"] != EXPECTED_MATHLIB:
            raise RuntimeError("Unexpected mathlib revision in manifest")
        versions = run("versions", [lake, "env", "lean", "--version"])
        if "version 4.19.0," not in versions or EXPECTED_LEAN_COMMIT not in versions:
            raise RuntimeError("Actual Lean executable does not match the pinned release")
        summary["pins"] = {"toolchain": EXPECTED_TOOLCHAIN,
                           "mathlib": EXPECTED_MATHLIB,
                           "lean_commit": EXPECTED_LEAN_COMMIT}
        for package in packages:
            if package.get("type") != "git":
                raise RuntimeError("Release dependency is not pinned to a git revision")
            directory = ROOT / manifest.get("packagesDir", ".lake/packages") / package["name"]
            name = package["name"]
            actual = run("revision_" + name, ["git", "rev-parse", "HEAD"], directory).strip()
            if actual != package["rev"]:
                raise RuntimeError(f"Dependency revision mismatch: {name}")
            status = run("clean_" + name,
                         ["git", "status", "--porcelain", "--untracked-files=normal"], directory)
            if status.strip():
                raise RuntimeError(f"Dependency contains uncommitted files: {name}")
        run("build", [lake, "build", "SStress.Audit"])
        audit = run("kernel_trust_zero", [lake, "env", "lean", "--trust=0", "SStress/Audit.lean"])
        if "SSTRESS_AXIOM_AUDIT_PASSED" not in audit:
            raise RuntimeError("Kernel log lacks a successful axiom-audit marker")
        if "SSTRESS_REQUIRED_STATEMENT_CHECKED SStress.mainStatement_proved" not in audit:
            raise RuntimeError("Kernel log lacks the required theorem-type marker")
        if "sorryAx" in audit:
            raise RuntimeError("Kernel log contains an unproved assertion")
        if before != hashes():
            raise RuntimeError("Project sources changed during verification; rerun on a fixed snapshot")
        summary.update(overall_status="PASSED", ended_at=now())
        save()
        print(f"Verification completed successfully. Evidence: {output}")
        return 0
    except (Exception, KeyboardInterrupt) as exc:
        summary.update(overall_status="FAILED", error=str(exc), ended_at=now())
        save()
        print(f"Verification did not pass: {exc}\nEvidence: {output}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/lean4/verification/release_check_01/build.log <==
✔ [2243/2252] Built SStress.KernelPropagation
✔ [2244/2252] Built SStress.StressPositive
✔ [2245/2252] Built SStress.PolarNormalization
✔ [2246/2252] Built SStress.RowDirectionsBasic
✔ [2247/2252] Built SStress.Algebra
⚠ [2248/2252] Built SStress.Derivatives
warning: ././././SStress/Derivatives.lean:56:60: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: ././././SStress/Derivatives.lean:264:6: Try this: ring_nf
✔ [2249/2252] Built SStress.RowDirections
✔ [2250/2252] Built SStress.ObjectiveSemantics
✔ [2251/2252] Built SStress.Main
ℹ [2252/2252] Built SStress.Audit
info: ././././SStress/Audit.lean:27:0: SStress.mainStatement_proved : SStress.MainStatement
info: ././././SStress/Audit.lean:28:0: def SStress.MainStatement : Prop :=
∀ (n k l : ℕ) (P : SStress.Config n l) (Z : SStress.Config n k),
  l < k → SStress.SecondOrderCritical P Z → SStress.objective P Z = 0
info: ././././SStress/Audit.lean:29:0: def SStress.SecondOrderCritical : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → Prop :=
fun {n k l} P Z =>
  (∀ (U : SStress.Config n k), deriv (fun t => SStress.objective P (SStress.line Z U t)) 0 = 0) ∧
    ∀ (U : SStress.Config n k), 0 ≤ deriv (deriv fun t => SStress.objective P (SStress.line Z U t)) 0
info: ././././SStress/Audit.lean:30:0: def SStress.objective : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → ℝ :=
fun {n k l} P Z => 1 / 4 * ∑ i, ∑ j, SStress.residual P Z i j ^ 2
info: ././././SStress/Audit.lean:31:0: def SStress.residual : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → Fin n → Fin n → ℝ :=
fun {n k l} P Z i j => SStress.sqDist Z i j - SStress.sqDist P i j
info: ././././SStress/Audit.lean:32:0: def SStress.sqDist : {n k : ℕ} → SStress.Config n k → Fin n → Fin n → ℝ :=
fun {n k} Z i j => (Z i - Z j) ⬝ᵥ (Z i - Z j)
info: ././././SStress/Audit.lean:33:0: 'SStress.mainStatement_proved' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_diag: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_stress_mul: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_posSemidef: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_rowsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sum_four_pairs: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.scalar_laplacian_quadratic._proof_2: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.deriv_sqDist_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist_gram: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress._proof_2: []
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_stress_eigen_gt_diag_orthogonal: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_quadratic_zero: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.center_objective: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.first_variation: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.annihilate_eigenvector: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_first_variation: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_deriv_objective_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.normalized_lift_norm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_second_variation: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_zero: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_posSemidef_of_gram: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_double_center: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.augmented_kernel_vector: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.second_variation: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.kernelPropagation_of_row_certificates: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_dot: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_isHermitian._proof_1: [propext]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_of_rowsum_zero: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.diagonal_quad_nonneg: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_idempotent: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_polar_normalization: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist_self: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_lower._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_offdiag: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.offdiagonal_kernel: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_stress_identity: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.diagCorrection_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.zero_objective_global_minimum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.offdiagonal_kernel._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_apply: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_colsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_positive_max_diagonal: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.symmetric_edge_bilinear: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.augmented_matrix_kernel_vector: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.row_certificate_from_polar: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_hermitian: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.double_center_apply: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.deriv_residual_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.normalized_energy._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_objective_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.global_minimum_of_secondOrderCritical: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.covariance_eigen_of_point_quad_zero: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_self: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_orthogonal_mem._proof_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_double_center._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_gram: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.covariance_posDef_of_injective: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian_hermitian: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_blockHessian_posSemidef: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_residual_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeVelocity.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist_eq_euclidean_norm_sq: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_isHermitian: [Quot.sound, propext, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_rowsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.real_posSemidef_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_stress: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic._proof_2: []
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.deriv_residual_self: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mulVec_centered: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient._proof_1: []
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_rowsum._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.kernelPropagation_contradiction: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.normalized_energy._proof_2: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_rowsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective_eq_half_sum_lt: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_colsum._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_apply: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_in_kernel: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_center: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_apply: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sqDist_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_symm._proof_1: [propext]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_laplacian._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.row_certificate_of_normalized_energy: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_rowsum._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian_edgeCoefficient: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centered_center: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.normalized_lift_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_double_center: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sum_four_interchange: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.center_line_objective: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_apply._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centered_main: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.eigenvector_sum_zero: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_self: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_colsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.dot_mulVec_transpose: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_apply._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.normalized_energy: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective_zero_iff_exact_distances: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_upper: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_of_centered: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic._proof_3: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.scalar_laplacian_quadratic: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.sum_symmetric_eq_twice_upper: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective._proof_1: []
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.energy_to_decomposition._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.hermitian_dot_mulVec: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.line.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_laplacian: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.row_certificate_from_polar._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.deriv_objective_line: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_orthogonal_mem: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.injective_of_positive_stress_diagonal: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.scalar_sub_hermitian_posSemidef: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mulVec_centered._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exists_stress_eigen_gt_diag: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_centered: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centered_edge_outer_sum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress_zero_objective: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_symm: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_lower: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.deriv_sqDist_self: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_posSemidef: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_apply._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_apply: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_contraction: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.stress.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.positive_root_eigenvector: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.residual_double_center: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_centered: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.exact_distances_of_secondOrderCritical: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.posSemidef_zero_diagonal_column: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.mainStatement_proved: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.energy_to_decomposition: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.covariance.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.center_sqDist: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective_nonneg: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.gram_rowsum._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.hermitian_sub_scalar_posSemidef: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.rankOne_two_endpoint_kernels: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.mulVec_pointPerturb: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad._proof_2: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centered_center._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.critical_stress_mul._proof_1: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.objective_line_twice_differentiable: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edm_rowsum: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.first_variation_stress: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.centerMatrix.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.vanishing_decomposition: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.center.eq_1: [propext, Quot.sound, Classical.choice]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_contraction._proof_2: [propext, Quot.sound]
info: ././././SStress/Audit.lean:38:0: SSTRESS_AXIOM_AUDIT_PASSED theorem_count=168
info: ././././SStress/Audit.lean:61:0: SSTRESS_REQUIRED_STATEMENT_CHECKED SStress.mainStatement_proved
Build completed successfully.


==> anc/lean4/verification/release_check_01/kernel_trust_zero.log <==
SStress.mainStatement_proved : SStress.MainStatement
def SStress.MainStatement : Prop :=
∀ (n k l : ℕ) (P : SStress.Config n l) (Z : SStress.Config n k),
  l < k → SStress.SecondOrderCritical P Z → SStress.objective P Z = 0
def SStress.SecondOrderCritical : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → Prop :=
fun {n k l} P Z =>
  (∀ (U : SStress.Config n k), deriv (fun t => SStress.objective P (SStress.line Z U t)) 0 = 0) ∧
    ∀ (U : SStress.Config n k), 0 ≤ deriv (deriv fun t => SStress.objective P (SStress.line Z U t)) 0
def SStress.objective : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → ℝ :=
fun {n k l} P Z => 1 / 4 * ∑ i, ∑ j, SStress.residual P Z i j ^ 2
def SStress.residual : {n k l : ℕ} → SStress.Config n l → SStress.Config n k → Fin n → Fin n → ℝ :=
fun {n k l} P Z i j => SStress.sqDist Z i j - SStress.sqDist P i j
def SStress.sqDist : {n k : ℕ} → SStress.Config n k → Fin n → Fin n → ℝ :=
fun {n k} Z i j => (Z i - Z j) ⬝ᵥ (Z i - Z j)
'SStress.mainStatement_proved' depends on axioms: [propext, Classical.choice, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.stress_diag: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.critical_stress_mul: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_posSemidef: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_rowsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sum_four_pairs: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.scalar_laplacian_quadratic._proof_2: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.deriv_sqDist_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sqDist_gram: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress._proof_2: []
SSTRESS_AXIOMS_CHECKED SStress.exists_stress_eigen_gt_diag_orthogonal: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_quadratic_zero: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.center_objective: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.first_variation: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.annihilate_eigenvector: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.critical_first_variation: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_deriv_objective_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.normalized_lift_norm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.critical_second_variation: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_zero: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_posSemidef_of_gram: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_double_center: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.augmented_kernel_vector: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.second_variation: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.kernelPropagation_of_row_certificates: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_dot: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_isHermitian._proof_1: [propext]
SSTRESS_AXIOMS_CHECKED SStress.sqDist.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_of_rowsum_zero: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.diagonal_quad_nonneg: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_idempotent: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.exists_polar_normalization: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sqDist_self: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_lower._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.gram_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_offdiag: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.offdiagonal_kernel: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_stress_identity: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.diagCorrection_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.zero_objective_global_minimum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.offdiagonal_kernel._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_apply: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_colsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.exists_positive_max_diagonal: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.symmetric_edge_bilinear: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.augmented_matrix_kernel_vector: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.row_certificate_from_polar: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_hermitian: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.double_center_apply: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.deriv_residual_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.normalized_energy._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_objective_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.global_minimum_of_secondOrderCritical: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.covariance_eigen_of_point_quad_zero: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_self: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.exists_orthogonal_mem._proof_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edm_double_center._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.sqDist_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_gram: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.covariance_posDef_of_injective: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian_hermitian: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.critical_blockHessian_posSemidef: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.hasDerivAt_residual_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeVelocity.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sqDist_eq_euclidean_norm_sq: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_isHermitian: [Quot.sound, propext, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_rowsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.real_posSemidef_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_stress: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic._proof_2: []
SSTRESS_AXIOMS_CHECKED SStress.deriv_residual_self: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mulVec_centered: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient._proof_1: []
SSTRESS_AXIOMS_CHECKED SStress.edm_rowsum._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.kernelPropagation_contradiction: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.normalized_energy._proof_2: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_rowsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.objective_eq_half_sum_lt: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edm_colsum._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_apply: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_in_kernel: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.critical_center: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_apply: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sqDist_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_symm._proof_1: [propext]
SSTRESS_AXIOMS_CHECKED SStress.residual_laplacian._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.row_certificate_of_normalized_energy: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_rowsum._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian_edgeCoefficient: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centered_center: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.normalized_lift_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edm_double_center: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sum_four_interchange: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.center_line_objective: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.diagonal_block_apply._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.centered_main: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.eigenvector_sum_zero: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_self: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edm_colsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.dot_mulVec_transpose: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_apply._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.normalized_energy: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.objective_zero_iff_exact_distances: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_upper: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mul_of_centered: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.blockHessian_quadratic._proof_3: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.scalar_laplacian_quadratic: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.sum_symmetric_eq_twice_upper: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.objective._proof_1: []
SSTRESS_AXIOMS_CHECKED SStress.energy_to_decomposition._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.hermitian_dot_mulVec: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.line.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.objective.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_laplacian: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.row_certificate_from_polar._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.deriv_objective_line: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.exists_orthogonal_mem: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.injective_of_positive_stress_diagonal: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.scalar_sub_hermitian_posSemidef: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_mulVec_centered._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.exists_stress_eigen_gt_diag: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_centered: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centered_edge_outer_sum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress_zero_objective: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_symm: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.strict_diagonal_lower: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.deriv_sqDist_self: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_posSemidef: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.mul_centerMatrix_apply._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.gram_apply: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_contraction: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.stress.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.positive_root_eigenvector: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.residual_double_center: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix_centered: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.exact_distances_of_secondOrderCritical: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.posSemidef_zero_diagonal_column: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.mainStatement_proved: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.energy_to_decomposition: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.covariance.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.center_sqDist: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.objective_nonneg: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.gram_rowsum._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.hermitian_sub_scalar_posSemidef: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.rankOne_two_endpoint_kernels: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.mulVec_pointPerturb: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.pointPerturb_quad._proof_2: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.centered_center._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.critical_stress_mul._proof_1: [propext, Quot.sound]
SSTRESS_AXIOMS_CHECKED SStress.objective_line_twice_differentiable: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edm_rowsum: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.first_variation_stress: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.centerMatrix.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.vanishing_decomposition: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.center.eq_1: [propext, Quot.sound, Classical.choice]
SSTRESS_AXIOMS_CHECKED SStress.edgeCoefficient_contraction._proof_2: [propext, Quot.sound]
SSTRESS_AXIOM_AUDIT_PASSED theorem_count=168
SSTRESS_REQUIRED_STATEMENT_CHECKED SStress.mainStatement_proved


==> anc/lean4/verification/release_check_01/revision_Cli.log <==
02dbd02bc00ec4916e99b04b2245b30200e200d0


==> anc/lean4/verification/release_check_01/revision_LeanSearchClient.log <==
25078369972d295301f5a1e53c3e5850cf6d9d4c


==> anc/lean4/verification/release_check_01/revision_Qq.log <==
fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02


==> anc/lean4/verification/release_check_01/revision_aesop.log <==
5d50b08dedd7d69b3d9b3176e0d58a23af228884


==> anc/lean4/verification/release_check_01/revision_batteries.log <==
f5d04a9c4973d401c8c92500711518f7c656f034


==> anc/lean4/verification/release_check_01/revision_importGraph.log <==
e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b


==> anc/lean4/verification/release_check_01/revision_mathlib.log <==
c44e0c8ee63ca166450922a373c7409c5d26b00b


==> anc/lean4/verification/release_check_01/revision_plausible.log <==
77e08eddc486491d7b9e470926b3dbe50319451a


==> anc/lean4/verification/release_check_01/revision_proofwidgets.log <==
c4919189477c3221e6a204008998b0d724f49904


==> anc/lean4/verification/release_check_01/source_sha256.json <==
{
  "SStress/Algebra.lean": "f7a52206252dbfbfa09a14383979c1c95f0c1781843565e15f5e02180a0a0243",
  "SStress/Audit.lean": "6d9166e225ce79b79e58859ff5c2a396b367b25cec96637ef7c5e30692fab9bc",
  "SStress/Definitions.lean": "249bdb3aaadedfb1636abc9252eb9a1052d173e73cb08274212971bb1f42c17d",
  "SStress/Derivatives.lean": "d3268144924554119d491aaa320c415780cf1676828ed69e181cf4771680bba9",
  "SStress/KernelPropagation.lean": "9e7631548ddb419b970b7aa1e5880d193e6cd1d062b20548c315916a4d12c501",
  "SStress/Main.lean": "07a8f02ce2d2813d01583dd20f5e734ac8a56b32c84aadf80ded558e576c00a1",
  "SStress/ObjectiveSemantics.lean": "e287a7ffd2120cd73ff1e496d44d021e03bf5f2688723b6332536fa509448708",
  "SStress/PolarNormalization.lean": "27947c02569c9e022c73aa64059c971dcacb630d61edca46d37dd7032faa71fb",
  "SStress/RowDirections.lean": "111adf918a00896be225dba007d283a00083f365ce5b72c290b9c4f9e6ccf568",
  "SStress/RowDirectionsBasic.lean": "fd76fac320a6303fc1a835bfe2155babf165048342b222e08534519c48b7cb4b",
  "SStress/StressPositive.lean": "5d50098f75e638ae8e2939988d769c3d2d8f9a94f17647d2ab5e27e5044820cf",
  "SStress.lean": "f90584519bff0fd83e809aed9272a82ad9b91474afcf0fa6c29d59555ad2c7d2",
  "lake-manifest.json": "841c235820cbff80dc7edb98b63071535ab76901786efb13befcf1d94f8cbeb5",
  "lakefile.toml": "660197ba7dde3ada38a683aed2d00ea68fc4f26b5994c2494c4b827e36266c4b",
  "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
  "scripts/README.md": "d9904e01b9e25167b4812c57ee10781d658663da02e9a0b68c8ab614e190be81",
  "scripts/verify_release.py": "4b5613c964ea1466282531110fc415dc6c62ea05a8ee8ba34c97ee9e7d145914"
}


==> anc/lean4/verification/release_check_01/summary.json <==
{
  "started_at": "2026-09-21T11:59:27.922985+00:00",
  "overall_status": "PASSED",
  "required_theorem": "SStress.mainStatement_proved",
  "required_type": "SStress.MainStatement",
  "allowed_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "stages": [
    {
      "name": "versions",
      "command": [
        "/workspace/scratch/d8c1fc73a71e/sstress_formal/.toolchains/lean-4.19.0-linux/bin/lake",
        "env",
        "lean",
        "--version"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:27.951095+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.466671+00:00",
      "log": "versions.log"
    },
    {
      "name": "revision_mathlib",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/mathlib",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.467110+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.470511+00:00",
      "log": "revision_mathlib.log"
    },
    {
      "name": "clean_mathlib",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/mathlib",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.470878+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.491666+00:00",
      "log": "clean_mathlib.log"
    },
    {
      "name": "revision_plausible",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/plausible",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.492010+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.494189+00:00",
      "log": "revision_plausible.log"
    },
    {
      "name": "clean_plausible",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/plausible",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.494390+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.497474+00:00",
      "log": "clean_plausible.log"
    },
    {
      "name": "revision_LeanSearchClient",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/LeanSearchClient",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.497715+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.499825+00:00",
      "log": "revision_LeanSearchClient.log"
    },
    {
      "name": "clean_LeanSearchClient",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/LeanSearchClient",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.500227+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.502997+00:00",
      "log": "clean_LeanSearchClient.log"
    },
    {
      "name": "revision_importGraph",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/importGraph",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.503281+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.505285+00:00",
      "log": "revision_importGraph.log"
    },
    {
      "name": "clean_importGraph",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/importGraph",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.505626+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.510411+00:00",
      "log": "clean_importGraph.log"
    },
    {
      "name": "revision_proofwidgets",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/proofwidgets",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.510799+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.513552+00:00",
      "log": "revision_proofwidgets.log"
    },
    {
      "name": "clean_proofwidgets",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/proofwidgets",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.514035+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.518735+00:00",
      "log": "clean_proofwidgets.log"
    },
    {
      "name": "revision_aesop",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/aesop",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.518965+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.521765+00:00",
      "log": "revision_aesop.log"
    },
    {
      "name": "clean_aesop",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/aesop",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.522140+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.528679+00:00",
      "log": "clean_aesop.log"
    },
    {
      "name": "revision_Qq",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/Qq",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.529208+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.531183+00:00",
      "log": "revision_Qq.log"
    },
    {
      "name": "clean_Qq",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/Qq",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.531463+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.534619+00:00",
      "log": "clean_Qq.log"
    },
    {
      "name": "revision_batteries",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/batteries",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.534882+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.536965+00:00",
      "log": "revision_batteries.log"
    },
    {
      "name": "clean_batteries",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/batteries",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.537256+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.544137+00:00",
      "log": "clean_batteries.log"
    },
    {
      "name": "revision_Cli",
      "command": [
        "git",
        "rev-parse",
        "HEAD"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/Cli",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.544450+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.546236+00:00",
      "log": "revision_Cli.log"
    },
    {
      "name": "clean_Cli",
      "command": [
        "git",
        "status",
        "--porcelain",
        "--untracked-files=normal"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal/.lake/packages/Cli",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.546529+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T11:59:28.549530+00:00",
      "log": "clean_Cli.log"
    },
    {
      "name": "build",
      "command": [
        "/workspace/scratch/d8c1fc73a71e/sstress_formal/.toolchains/lean-4.19.0-linux/bin/lake",
        "build",
        "SStress.Audit"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal",
      "status": "PASSED",
      "started_at": "2026-09-21T11:59:28.549815+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T12:00:34.331990+00:00",
      "log": "build.log"
    },
    {
      "name": "kernel_trust_zero",
      "command": [
        "/workspace/scratch/d8c1fc73a71e/sstress_formal/.toolchains/lean-4.19.0-linux/bin/lake",
        "env",
        "lean",
        "--trust=0",
        "SStress/Audit.lean"
      ],
      "cwd": "/workspace/scratch/d8c1fc73a71e/sstress_formal",
      "status": "PASSED",
      "started_at": "2026-09-21T12:00:34.334176+00:00",
      "exit_code": 0,
      "ended_at": "2026-09-21T12:01:28.431935+00:00",
      "log": "kernel_trust_zero.log"
    }
  ],
  "source_scan": {
    "findings": [],
    "status": "PASSED"
  },
  "pins": {
    "toolchain": "leanprover/lean4:v4.19.0",
    "mathlib": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
    "lean_commit": "6caaee842e94"
  },
  "ended_at": "2026-09-21T12:01:28.439394+00:00"
}


==> anc/lean4/verification/release_check_01/versions.log <==
Lean (version 4.19.0, x86_64-unknown-linux-gnu, commit 6caaee842e94, Release)


==> anc/numerical/MANIFEST.sha256 <==
55c9a28c5b73e3f7b79b56bb71d0b7fce851575a51ce323788f6d1f8166463f0  README.md
f32e2dfdd016508afb26e5cdb8304dfc2aed61d39a9cb07ea7ce37b5f528e893  expected_result.json
21b2d2011f139eb6fb3a020831be0bbbdae203ead08c1fea7f6e59cc7daff230  requirements.txt
80304618ad5e0b5e10c355b77839a4792793120185156ca4db6c906c9858c006  sstress_proof_identity_checks.py
f32e2dfdd016508afb26e5cdb8304dfc2aed61d39a9cb07ea7ce37b5f528e893  verified_result.json


==> anc/numerical/README.md <==
# Exact arithmetic checks for complete-data s-stress

This directory contains reproducible supplementary checks for the complete, equally weighted, noise-free s-stress objective

\[
F(Z)=\frac12\sum_{i<j}\bigl(\|z_i-z_j\|^2-d_{ij}^2\bigr)^2.
\]

Every calculation uses Python's `fractions.Fraction`. No floating-point tolerances, numerical eigensolvers, random seeds, or third-party packages are used. Rational values in the JSON reports are serialized as strings.

These are finite identity and control checks. They do not establish the theorem for arbitrary configurations and are separate from the mathematical proof and its Lean formalization.

## Requirements and execution

Python 3.10 or later is required. The Python standard library is sufficient; no package installation is needed.

From this directory, run:

```sh
python3 sstress_proof_identity_checks.py --expected expected_result.json --output verified_result.json
```

Successful execution prints the report, writes `verified_result.json`, and exits with status `0`. Any failed verification, mismatch with the reference report, or file error exits with a nonzero status. The verification conditions remain active when Python is run with `-O`.

The `--expected` argument is optional. The default output path is `verified_result.json` in the current working directory. Existing output files are overwritten on a successful run.

## Files

| File | Purpose |
| --- | --- |
| `sstress_proof_identity_checks.py` | Executable exact arithmetic checks, including elementary matrix routines. |
| `expected_result.json` | Reference values for all three configurations. |
| `verified_result.json` | Output produced by a successful execution of the distributed script. |
| `requirements.txt` | Documents that no third-party dependencies are required. |
| `MANIFEST.sha256` | SHA-256 digests of the other files in this directory, excluding the manifest itself. |

On a system providing `sha256sum`, the distributed files can be checked with:

```sh
sha256sum -c MANIFEST.sha256
```

## Identities checked

All configurations are centered before evaluation. Write `Y = Z Z^T`, `G` for the centered true Gram matrix, `J = I - 11^T/n`, `C = Z^T Z`, and `s_i = S_ii`. The stress convention is `S_ij = R_ij/2` off the diagonal, with zero row sums. The script checks:

1. The Gram identity `G = Y + S - J diag(s) J`.
2. The direct operator identity
   `S = E + (n/2) J diag(diag(E)) J + (tr(E)/2) J`, where `E = G - Y`.
3. The gradient identity `grad F = -4 S Z`.
4. Each Hessian block:
   - `H_ii = 4(C + n z_i z_i^T - s_i I)`;
   - `H_ij = -4((z_i-z_j)(z_i-z_j)^T + S_ij I)` for `i != j`.
5. The constant, first-derivative, and second-derivative coefficients obtained by independently expanding the original edge quartic along two explicit rational perturbations.

The edge derivatives and the matrix identities are evaluated by separate formulas. A nonstationary configuration ensures that the gradient identity is checked at a point with a nonzero gradient.

## Positive control: a nonglobal second-order point without dimension lifting

The true points in two dimensions are

```text
(-2,0), (-1,0), (0,0), (1,0), (2,0), (0,1), (0,-1).
```

The fitted points are identical except that the last point is replaced by `(0,1)`. After centering, the exact checks give:

- true affine rank `r = 2` and fitted dimension `k = 2`;
- zero gradient and objective value `F = 8`;
- full Hessian rank `11` and a positive semidefinite full Hessian.

The PSD certificate uses the positive LDL pivots of an explicitly specified `11 x 11` principal block and an exactly zero complementary Schur complement. The zero-based row indices and all pivots are recorded in the JSON report. Rank is also computed independently by rational row elimination.

Since the true configuration is itself feasible with objective zero, this stationary point is nonglobal. It lies outside the theorem's strict dimension condition `k > r`. This control shows why the dimension condition cannot be replaced by `k >= r`. The certificate establishes second-order stationarity.

## Negative control: diagonal Hessian blocks are insufficient

Use the fitted points

```text
(3,0), (-3,0), (0,3), (0,-3), (0,0)
```

and scalar true points `sqrt(13) * (1,1,-1,-1,0)`. Their Gram matrix is rational: `G = 13 p p^T`, with `p = (1,1,-1,-1,0)^T`, so the check requires no approximate square roots.

The exact results are:

- `r = 1`, `k = 2`, zero gradient, and `F = 3640`;
- covariance `C = 18 I`;
- stress diagonal `(18,18,18,18,8)`;
- every single-point `2 x 2` Hessian block is PSD;
- the full Hessian has curvature `-144` along
  `U = ((0,1),(0,1),(0,0),(0,0),(0,0))`.

Thus this configuration is a saddle, not a counterexample to the theorem. It checks the distinction between positivity of the individual diagonal blocks and positivity of the complete Hessian, including all cross blocks.

## Nonstationary identity case

A third configuration uses scalar true points `(0,1,3,-1)` and fitted points `(0,1)`, `(2,0)`, `(-1,2)`, `(1,-2)`. It has `F = 122` and squared gradient norm `30040`. This case checks the derivative and Gram formulas away from stationarity.

## Scope of the computational certificate

The exact Schur-complement calculation certifies the PSD claim for the specified positive-control Hessian. The negative curvature is an exact certificate for the specified negative control. Matrix ranks, objective values, and derivative identities are checked on the listed finite configurations. None of these finite computations is used as a substitute for the universal proof.


==> anc/numerical/expected_result.json <==
{
  "status": "all exact checks passed",
  "arithmetic": "fractions.Fraction",
  "scope": "Finite identity and control checks; not a proof of the universal theorem.",
  "positive_control": {
    "n": 7,
    "k": 2,
    "true_rank": 2,
    "fitted_rank": 2,
    "objective": "8",
    "hessian_rank": 11,
    "principal_indices": [
      0,
      1,
      2,
      3,
      6,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "omitted_indices": [
      4,
      5,
      7
    ],
    "principal_LDL_pivots": [
      "152",
      "120/19",
      "1018/15",
      "3592/509",
      "23464/449",
      "208984/2933",
      "115128/26123",
      "7206/533",
      "6424/1201",
      "3240/803",
      "4"
    ],
    "schur_complement_zero": true
  },
  "negative_control": {
    "n": 5,
    "k": 2,
    "true_rank": 1,
    "fitted_rank": 2,
    "objective": "3640",
    "covariance_diagonal": [
      "18",
      "18"
    ],
    "stress_diagonal": [
      "18",
      "18",
      "18",
      "18",
      "8"
    ],
    "all_single_point_blocks_psd": true,
    "negative_direction": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    "explicit_negative_curvature": "-144"
  },
  "nonstationary_identity_case": {
    "n": 4,
    "k": 2,
    "true_rank": 1,
    "objective": "122",
    "gradient_nonzero": true,
    "gradient_squared_norm": "30040"
  }
}


==> anc/numerical/requirements.txt <==
# Python 3.10 or later.
# No third-party packages: only the Python standard library is used.


==> anc/numerical/sstress_proof_identity_checks.py <==
#!/usr/bin/env python3
"""Exact arithmetic checks for complete-data s-stress identities and controls.

Uses only the Python standard library. These finite checks supplement, but do
not prove, the universal theorem. All verification checks remain active under
``python -O``.
"""
from __future__ import annotations

import argparse
from fractions import Fraction
import json
from pathlib import Path
import sys

Q = Fraction
Matrix = list[list[Fraction]]


class VerificationError(AssertionError):
    """An exact verification check failed."""


def check(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def matrix(rows) -> Matrix:
    result = [[Q(x) for x in row] for row in rows]
    check(bool(result) and bool(result[0]), "Matrix must be nonempty")
    check(all(len(row) == len(result[0]) for row in result), "Ragged matrix")
    return result


def zeros(n: int, m: int) -> Matrix:
    return [[Q(0) for _ in range(m)] for _ in range(n)]


def identity(n: int) -> Matrix:
    return [[Q(i == j) for j in range(n)] for i in range(n)]


def transpose(a: Matrix) -> Matrix:
    return [list(row) for row in zip(*a)]


def dot(a, b) -> Fraction:
    check(len(a) == len(b), "Dot product dimension mismatch")
    return sum((x * y for x, y in zip(a, b)), Q(0))


def multiply(a: Matrix, b: Matrix) -> Matrix:
    check(len(a[0]) == len(b), "Matrix product dimension mismatch")
    return [[dot(row, column) for column in transpose(b)] for row in a]


def add(a: Matrix, b: Matrix) -> Matrix:
    check(len(a) == len(b) and len(a[0]) == len(b[0]), "Matrix addition mismatch")
    return [[x + y for x, y in zip(row_a, row_b)] for row_a, row_b in zip(a, b)]


def scale(c, a: Matrix) -> Matrix:
    return [[c * x for x in row] for row in a]


def subtract(a: Matrix, b: Matrix) -> Matrix:
    return add(a, scale(-1, b))


def diagonal(v) -> Matrix:
    return [[v[i] if i == j else Q(0) for j in range(len(v))] for i in range(len(v))]


def outer(a, b) -> Matrix:
    return [[x * y for y in b] for x in a]


def flatten(a: Matrix) -> list[Fraction]:
    return [x for row in a for x in row]


def submatrix(a: Matrix, rows, columns) -> Matrix:
    return [[a[i][j] for j in columns] for i in rows]


def principal(a: Matrix, indices) -> Matrix:
    return submatrix(a, indices, indices)


def rank(a: Matrix) -> int:
    work = [row[:] for row in a]
    row_index = 0
    for column in range(len(work[0])):
        pivot = next((i for i in range(row_index, len(work)) if work[i][column]), None)
        if pivot is None:
            continue
        work[row_index], work[pivot] = work[pivot], work[row_index]
        pivot_value = work[row_index][column]
        work[row_index] = [x / pivot_value for x in work[row_index]]
        for i in range(row_index + 1, len(work)):
            factor = work[i][column]
            work[i] = [x - factor * y for x, y in zip(work[i], work[row_index])]
        row_index += 1
        if row_index == len(work):
            break
    return row_index


def inverse(a: Matrix) -> Matrix:
    n = len(a)
    check(len(a[0]) == n, "Inverse requires a square matrix")
    work = [row[:] + identity(n)[i] for i, row in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if work[i][j]), None)
        check(pivot is not None, "Requested inverse is singular")
        work[j], work[pivot] = work[pivot], work[j]
        pivot_value = work[j][j]
        work[j] = [x / pivot_value for x in work[j]]
        for i in range(n):
            if i != j:
                factor = work[i][j]
                work[i] = [x - factor * y for x, y in zip(work[i], work[j])]
    result = [row[n:] for row in work]
    check(multiply(a, result) == identity(n), "Inverse certificate")
    return result


def ldl_pivots(a: Matrix) -> list[Fraction]:
    """Pivots of exact, unpivoted symmetric elimination."""
    check(a == transpose(a), "LDL input must be symmetric")
    work = [row[:] for row in a]
    pivots = []
    for j in range(len(work)):
        pivot = work[j][j]
        check(pivot != 0, "Zero LDL pivot")
        pivots.append(pivot)
        for i in range(j + 1, len(work)):
            for k in range(j + 1, len(work)):
                work[i][k] -= work[i][j] * work[j][k] / pivot
    return pivots


def edge_derivatives(x: Matrix, g: Matrix):
    """Differentiate each edge term directly, before using matrix identities."""
    n, k = len(x), len(x[0])
    y = multiply(x, transpose(x))
    stress = zeros(n, n)
    gradient, hessian = zeros(n, k), zeros(n * k, n * k)
    objective = Q(0)
    for i in range(n):
        for j in range(i):
            difference = [a - b for a, b in zip(x[i], x[j])]
            residual = dot(difference, difference) - (g[i][i] + g[j][j] - 2 * g[i][j])
            objective += residual * residual / 2
            stress[i][i] -= residual / 2
            stress[j][j] -= residual / 2
            stress[i][j] += residual / 2
            stress[j][i] += residual / 2
            for a in range(k):
                gradient[i][a] += 2 * residual * difference[a]
                gradient[j][a] -= 2 * residual * difference[a]
                for b in range(k):
                    value = 4 * difference[a] * difference[b] + 2 * residual * Q(a == b)
                    hessian[i * k + a][i * k + b] += value
                    hessian[j * k + a][j * k + b] += value
                    hessian[i * k + a][j * k + b] -= value
                    hessian[j * k + a][i * k + b] -= value
    return y, stress, gradient, hessian, objective


def common_checks(x: Matrix, g: Matrix, *, stationary: bool):
    n, k = len(x), len(x[0])
    j = subtract(identity(n), scale(Q(1, n), matrix([[1] * n for _ in range(n)])))
    x, g = multiply(j, x), multiply(multiply(j, g), j)
    y, stress, gradient, hessian, objective = edge_derivatives(x, g)
    s = [stress[i][i] for i in range(n)]
    covariance = multiply(transpose(x), x)
    correction = multiply(multiply(j, diagonal(s)), j)
    check(g == subtract(add(y, stress), correction), "Gram inverse identity")
    difference = subtract(g, y)
    trace = sum((difference[i][i] for i in range(n)), Q(0))
    direct_stress = add(difference, add(
        scale(Q(n, 2), multiply(multiply(j, diagonal([difference[i][i] for i in range(n)])), j)),
        scale(trace / 2, j)))
    check(stress == direct_stress, "Direct Gram operator equals edge-derived stress")
    check(gradient == scale(-4, multiply(stress, x)), "Gradient identity")
    check(multiply(stress, matrix([[1] for _ in range(n)])) == zeros(n, 1), "Stress row sums")
    check((gradient == zeros(n, k)) == stationary, "Stationarity classification")
    check(hessian == transpose(hessian), "Hessian symmetry")
    for i in range(n):
        rows = list(range(i * k, (i + 1) * k))
        expected = scale(4, subtract(add(covariance, scale(n, outer(x[i], x[i]))), scale(s[i], identity(k))))
        check(principal(hessian, rows) == expected, "Diagonal Hessian block identity")
        for q in range(i):
            columns = list(range(q * k, (q + 1) * k))
            difference = [a - b for a, b in zip(x[i], x[q])]
            expected = scale(-4, add(outer(difference, difference), scale(stress[i][q], identity(k))))
            check(submatrix(hessian, rows, columns) == expected, "Cross Hessian block identity")
    # Independently expand the original edge quartic along two rational directions.
    for seed in (1, 2):
        direction = [[Q(((i + 1) * (a + seed)) % 7 - 3, seed + 1) for a in range(k)] for i in range(n)]
        coefficients = [Q(0)] * 5
        for i in range(n):
            for q in range(i):
                difference = [a - b for a, b in zip(x[i], x[q])]
                velocity = [a - b for a, b in zip(direction[i], direction[q])]
                residual_coefficients = [
                    dot(difference, difference) - (g[i][i] + g[q][q] - 2 * g[i][q]),
                    2 * dot(difference, velocity), dot(velocity, velocity)]
                for a in range(3):
                    for b in range(3):
                        coefficients[a + b] += residual_coefficients[a] * residual_coefficients[b] / 2
        vector = flatten(direction)
        check(coefficients[0] == objective, "Quartic constant coefficient")
        check(coefficients[1] == dot(flatten(gradient), vector), "Quartic first derivative")
        check(2 * coefficients[2] == dot(vector, [dot(row, vector) for row in hessian]), "Quartic second derivative")
    return x, g, y, stress, hessian, covariance, s, objective, gradient


def run_checks() -> dict:
    # Outside the theorem's strict dimension inequality: a nonglobal SOSP with k=r=2.
    p = matrix([[-2, 0], [-1, 0], [0, 0], [1, 0], [2, 0], [0, 1], [0, -1]])
    x = [row[:] for row in p]
    x[-1] = [Q(0), Q(1)]
    x, g, y, stress, hessian, covariance, s, objective, gradient = common_checks(
        x, multiply(p, transpose(p)), stationary=True)
    v = [Q(0)] * 7
    v[5], v[6] = Q(1), Q(-1)
    check(stress == scale(2, outer(v, v)), "Positive control stress factorization")
    keep = [i for i in range(14) if i not in (4, 5, 7)]
    omit = [4, 5, 7]
    a = principal(hessian, keep)
    pivots = ldl_pivots(a)
    check(all(pivot > 0 for pivot in pivots), "Positive definite principal block")
    schur = subtract(principal(hessian, omit), multiply(
        multiply(submatrix(hessian, omit, keep), inverse(a)), submatrix(hessian, keep, omit)))
    check(schur == zeros(3, 3), "Full Hessian PSD via zero Schur complement")
    check(objective == 8, "Positive control objective")
    check(rank(g) == 2 and rank(x) == 2 and rank(hessian) == 11, "Positive control ranks")
    positive = dict(n=7, k=2, true_rank=rank(g), fitted_rank=rank(x), objective=str(objective),
                    hessian_rank=rank(hessian), principal_indices=keep, omitted_indices=omit,
                    principal_LDL_pivots=[str(value) for value in pivots], schur_complement_zero=True)

    # Each single-point Hessian block is PSD, but the full Hessian has negative curvature.
    x = matrix([[3, 0], [-3, 0], [0, 3], [0, -3], [0, 0]])
    p = [Q(value) for value in (1, 1, -1, -1, 0)]
    # G is the Gram matrix of scalar true points sqrt(13) * p.
    g = scale(13, outer(p, p))
    x, g, y, stress, hessian, covariance, s, objective, gradient = common_checks(x, g, stationary=True)
    check(covariance == scale(18, identity(2)), "Negative control covariance")
    check(s == [Q(18), Q(18), Q(18), Q(18), Q(8)], "Negative control stress diagonal")
    for i in range(5):
        a = principal(hessian, [2 * i, 2 * i + 1])
        check(a[0][0] >= 0 and a[1][1] >= 0 and a[0][0] * a[1][1] - a[0][1] ** 2 >= 0,
              "Single-point Hessian block is PSD")
    direction = matrix([[0, 1], [0, 1], [0, 0], [0, 0], [0, 0]])
    vector = flatten(direction)
    curvature = dot(vector, [dot(row, vector) for row in hessian])
    check(curvature == -144, "Full Hessian negative curvature")
    check(objective == 3640, "Negative control objective")
    check(rank(g) == 1 and rank(x) == 2, "Negative control ranks")
    negative = dict(n=5, k=2, true_rank=rank(g), fitted_rank=rank(x), objective=str(objective),
                    covariance_diagonal=[str(covariance[i][i]) for i in range(2)],
                    stress_diagonal=[str(value) for value in s], all_single_point_blocks_psd=True,
                    negative_direction=[[str(value) for value in row] for row in direction],
                    explicit_negative_curvature=str(curvature))

    # A nonstationary case makes the gradient-identity check nonvacuous.
    p = matrix([[0], [1], [3], [-1]])
    x = matrix([[0, 1], [2, 0], [-1, 2], [1, -2]])
    x, g, y, stress, hessian, covariance, s, objective, gradient = common_checks(
        x, multiply(p, transpose(p)), stationary=False)
    nonstationary = dict(n=4, k=2, true_rank=rank(g), objective=str(objective),
                         gradient_nonzero=True, gradient_squared_norm=str(dot(flatten(gradient), flatten(gradient))))
    return dict(status="all exact checks passed", arithmetic="fractions.Fraction",
                scope="Finite identity and control checks; not a proof of the universal theorem.",
                positive_control=positive, negative_control=negative,
                nonstationary_identity_case=nonstationary)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("verified_result.json"),
                        help="write the exact verification report here (default: verified_result.json)")
    parser.add_argument("--expected", type=Path,
                        help="also require exact equality with this reference JSON report")
    args = parser.parse_args()
    try:
        result = run_checks()
        if args.expected is not None:
            expected = json.loads(args.expected.read_text(encoding="utf-8"))
            check(result == expected, "Report differs from expected result")
        report = json.dumps(result, indent=2, ensure_ascii=False) + "\n"
        args.output.write_text(report, encoding="utf-8")
        print(report, end="")
    except (VerificationError, OSError, ValueError) as error:
        print(f"Verification failed: {error}", file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/numerical/verified_result.json <==
{
  "status": "all exact checks passed",
  "arithmetic": "fractions.Fraction",
  "scope": "Finite identity and control checks; not a proof of the universal theorem.",
  "positive_control": {
    "n": 7,
    "k": 2,
    "true_rank": 2,
    "fitted_rank": 2,
    "objective": "8",
    "hessian_rank": 11,
    "principal_indices": [
      0,
      1,
      2,
      3,
      6,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "omitted_indices": [
      4,
      5,
      7
    ],
    "principal_LDL_pivots": [
      "152",
      "120/19",
      "1018/15",
      "3592/509",
      "23464/449",
      "208984/2933",
      "115128/26123",
      "7206/533",
      "6424/1201",
      "3240/803",
      "4"
    ],
    "schur_complement_zero": true
  },
  "negative_control": {
    "n": 5,
    "k": 2,
    "true_rank": 1,
    "fitted_rank": 2,
    "objective": "3640",
    "covariance_diagonal": [
      "18",
      "18"
    ],
    "stress_diagonal": [
      "18",
      "18",
      "18",
      "18",
      "8"
    ],
    "all_single_point_blocks_psd": true,
    "negative_direction": [
      [
        "0",
        "1"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    "explicit_negative_curvature": "-144"
  },
  "nonstationary_identity_case": {
    "n": 4,
    "k": 2,
    "true_rank": 1,
    "objective": "122",
    "gradient_nonzero": true,
    "gradient_squared_norm": "30040"
  }
}

